Frames over finite fields: Basic theory and equiangular lines in unitary geometry

We introduce the study of frames and equiangular lines in classical geometries over finite fields. After developing the basic theory, we give several examples and demonstrate finite field analogs of equiangular tight frames (ETFs) produced by modular difference sets, and by translation and modulation operators. Using the latter, we prove that Gerzon's bound is attained in each unitary geometry of dimension $d = 2^{2l+1}$ over the field $\mathbb{F}_{3^2}$. We also investigate interactions between complex ETFs and those in finite unitary geometries, and we show that every complex ETF implies the existence of ETFs with the same size over infinitely many finite fields.

==> anc/10a.txt <==
<19, 3>
[14*genFFq^5 + 7*genFFq^4 + 17*genFFq^3 + 15*genFFq^2 + 18*genFFq + 14]
[  9*genFFq^5 + 18*genFFq^4 + 5*genFFq^3 + 6*genFFq^2 + 13*genFFq + 18]
[    14*genFFq^5 + 14*genFFq^4 + genFFq^3 + 16*genFFq^2 + 7*genFFq + 4]
[  7*genFFq^5 + 2*genFFq^4 + 14*genFFq^3 + 16*genFFq^2 + 9*genFFq + 14]
[                13*genFFq^5 + 7*genFFq^3 + 12*genFFq^2 + 9*genFFq + 6]
[     13*genFFq^5 + 8*genFFq^4 + 6*genFFq^3 + 2*genFFq^2 + genFFq + 16]
[    8*genFFq^5 + 17*genFFq^4 + 13*genFFq^3 + genFFq^2 + 5*genFFq + 14]
[  17*genFFq^5 + 5*genFFq^4 + 8*genFFq^3 + 5*genFFq^2 + 15*genFFq + 13]
[                 10*genFFq^5 + 3*genFFq^4 + 9*genFFq^2 + 9*genFFq + 4]
[    9*genFFq^5 + 14*genFFq^4 + 12*genFFq^3 + genFFq^2 + 6*genFFq + 17]

<479, 3>
[  245*genFFq^5 + 143*genFFq^4 + 156*genFFq^3 + 72*genFFq^2 + 18*genFFq + 364]
[ 45*genFFq^5 + 461*genFFq^4 + 187*genFFq^3 + 296*genFFq^2 + 215*genFFq + 449]
[ 318*genFFq^5 + 336*genFFq^4 + 257*genFFq^3 + 74*genFFq^2 + 133*genFFq + 475]
[ 142*genFFq^5 + 383*genFFq^4 + 251*genFFq^3 + 37*genFFq^2 + 286*genFFq + 294]
[   371*genFFq^5 + 397*genFFq^4 + 460*genFFq^3 + 66*genFFq^2 + 227*genFFq + 6]
[273*genFFq^5 + 325*genFFq^4 + 465*genFFq^3 + 222*genFFq^2 + 159*genFFq + 313]
[260*genFFq^5 + 365*genFFq^4 + 227*genFFq^3 + 285*genFFq^2 + 476*genFFq + 179]
[   198*genFFq^5 + 6*genFFq^4 + 176*genFFq^3 + 73*genFFq^2 + 116*genFFq + 233]
[137*genFFq^5 + 218*genFFq^4 + 340*genFFq^3 + 214*genFFq^2 + 425*genFFq + 280]
[105*genFFq^5 + 287*genFFq^4 + 211*genFFq^3 + 133*genFFq^2 + 223*genFFq + 444]

<1319, 3>
[ 1070*genFFq^5 + 1189*genFFq^4 + 924*genFFq^3 + 112*genFFq^2 + 1205*genFFq + 479]
[    378*genFFq^5 + 990*genFFq^4 + 769*genFFq^3 + 295*genFFq^2 + 398*genFFq + 430]
[   1085*genFFq^5 + 1038*genFFq^4 + 737*genFFq^3 + 5*genFFq^2 + 660*genFFq + 1002]
[  727*genFFq^5 + 1225*genFFq^4 + 685*genFFq^3 + 1200*genFFq^2 + 416*genFFq + 175]
[    665*genFFq^5 + 501*genFFq^4 + 598*genFFq^3 + 93*genFFq^2 + 452*genFFq + 1036]
[    272*genFFq^5 + 478*genFFq^4 + 742*genFFq^3 + 690*genFFq^2 + 996*genFFq + 569]
[     18*genFFq^5 + 354*genFFq^4 + 1194*genFFq^3 + 954*genFFq^2 + 63*genFFq + 744]
[   400*genFFq^5 + 94*genFFq^4 + 995*genFFq^3 + 1223*genFFq^2 + 616*genFFq + 1202]
[    49*genFFq^5 + 1083*genFFq^4 + 891*genFFq^3 + 539*genFFq^2 + 288*genFFq + 499]
[  1311*genFFq^5 + 143*genFFq^4 + 352*genFFq^3 + 1096*genFFq^2 + 755*genFFq + 967]

<1559, 1>
[  272*genFFq + 415]
[ 852*genFFq + 1111]
[  587*genFFq + 376]
[ 1245*genFFq + 619]
[ 1505*genFFq + 707]
[ 324*genFFq + 1405]
[  156*genFFq + 733]
[1246*genFFq + 1035]
[1300*genFFq + 1168]
[  1363*genFFq + 61]

<1979, 3>
[  1674*genFFq^5 + 400*genFFq^4 + 1938*genFFq^3 + 494*genFFq^2 + 1607*genFFq + 940]
[  775*genFFq^5 + 736*genFFq^4 + 932*genFFq^3 + 1759*genFFq^2 + 1090*genFFq + 1327]
[    119*genFFq^5 + 151*genFFq^4 + 476*genFFq^3 + 1915*genFFq^2 + 561*genFFq + 687]
[ 1168*genFFq^5 + 740*genFFq^4 + 1512*genFFq^3 + 1780*genFFq^2 + 1368*genFFq + 399]
[    1106*genFFq^5 + 920*genFFq^4 + 1071*genFFq^3 + 109*genFFq^2 + 91*genFFq + 319]
[  593*genFFq^5 + 1107*genFFq^4 + 1598*genFFq^3 + 533*genFFq^2 + 580*genFFq + 1235]
[   264*genFFq^5 + 653*genFFq^4 + 958*genFFq^3 + 1014*genFFq^2 + 1919*genFFq + 962]
[   191*genFFq^5 + 378*genFFq^4 + 1666*genFFq^3 + 609*genFFq^2 + 1196*genFFq + 120]
[  848*genFFq^5 + 973*genFFq^4 + 1470*genFFq^3 + 1570*genFFq^2 + 1642*genFFq + 694]
[   528*genFFq^5 + 401*genFFq^4 + 1075*genFFq^3 + 96*genFFq^2 + 1379*genFFq + 1672]

<2939, 1>
[1239*genFFq + 1709]
[ 263*genFFq + 2592]
[ 351*genFFq + 2303]
[1476*genFFq + 2348]
[  446*genFFq + 869]
[1793*genFFq + 1325]
[2169*genFFq + 2308]
[ 1110*genFFq + 592]
[  48*genFFq + 2888]
[ 1781*genFFq + 538]

<2999, 3>
[1233*genFFq^5 + 1698*genFFq^4 + 122*genFFq^3 + 2459*genFFq^2 + 1962*genFFq + 1897]
[   352*genFFq^5 + 2502*genFFq^4 + 526*genFFq^3 + 1120*genFFq^2 + 64*genFFq + 2213]
[   660*genFFq^5 + 2639*genFFq^4 + 443*genFFq^3 + 2510*genFFq^2 + 640*genFFq + 564]
[2163*genFFq^5 + 2807*genFFq^4 + 2210*genFFq^3 + 2092*genFFq^2 + 620*genFFq + 2453]
[ 2030*genFFq^5 + 2088*genFFq^4 + 158*genFFq^3 + 2740*genFFq^2 + 2502*genFFq + 776]
[  114*genFFq^5 + 2343*genFFq^4 + 1598*genFFq^3 + 1802*genFFq^2 + 2897*genFFq + 54]
[ 227*genFFq^5 + 157*genFFq^4 + 1436*genFFq^3 + 1611*genFFq^2 + 1076*genFFq + 1920]
[ 1365*genFFq^5 + 2295*genFFq^4 + 911*genFFq^3 + 1416*genFFq^2 + 278*genFFq + 1548]
[ 1347*genFFq^5 + 1042*genFFq^4 + 428*genFFq^3 + 2702*genFFq^2 + 2690*genFFq + 809]
[   2577*genFFq^5 + 2115*genFFq^4 + 24*genFFq^3 + 544*genFFq^2 + 2594*genFFq + 653]

<3659, 3>
[  3388*genFFq^5 + 259*genFFq^4 + 1651*genFFq^3 + 2786*genFFq^2 + 951*genFFq + 3592]
[ 1404*genFFq^5 + 1892*genFFq^4 + 3163*genFFq^3 + 485*genFFq^2 + 3545*genFFq + 2844]
[1106*genFFq^5 + 3049*genFFq^4 + 1017*genFFq^3 + 1376*genFFq^2 + 3557*genFFq + 1701]
[  3579*genFFq^5 + 781*genFFq^4 + 355*genFFq^3 + 3020*genFFq^2 + 2735*genFFq + 3107]
[   1866*genFFq^5 + 1048*genFFq^4 + 467*genFFq^3 + 450*genFFq^2 + 696*genFFq + 1011]
[3604*genFFq^5 + 2487*genFFq^4 + 3182*genFFq^3 + 3470*genFFq^2 + 1774*genFFq + 2659]
[1329*genFFq^5 + 3115*genFFq^4 + 2761*genFFq^3 + 2053*genFFq^2 + 2936*genFFq + 1844]
[   2808*genFFq^5 + 1914*genFFq^4 + 661*genFFq^3 + 857*genFFq^2 + 3145*genFFq + 439]
[   450*genFFq^5 + 2944*genFFq^4 + 3417*genFFq^3 + 2507*genFFq^2 + 2989*genFFq + 78]
[    785*genFFq^5 + 163*genFFq^4 + 344*genFFq^3 + 304*genFFq^2 + 2663*genFFq + 3575]

<3779, 3>
[ 808*genFFq^5 + 2579*genFFq^4 + 1053*genFFq^3 + 3428*genFFq^2 + 1021*genFFq + 2523]
[3507*genFFq^5 + 2179*genFFq^4 + 2419*genFFq^3 + 1909*genFFq^2 + 3633*genFFq + 2870]
[ 781*genFFq^5 + 1416*genFFq^4 + 3404*genFFq^3 + 2839*genFFq^2 + 3223*genFFq + 3189]
[ 2945*genFFq^5 + 3528*genFFq^4 + 764*genFFq^3 + 1668*genFFq^2 + 2554*genFFq + 1498]
[3722*genFFq^5 + 1498*genFFq^4 + 1007*genFFq^3 + 2953*genFFq^2 + 1306*genFFq + 2322]
[     1534*genFFq^5 + 125*genFFq^4 + 56*genFFq^3 + 718*genFFq^2 + 952*genFFq + 3718]
[    2768*genFFq^5 + 3559*genFFq^4 + 2815*genFFq^3 + 629*genFFq^2 + 515*genFFq + 97]
[   1717*genFFq^5 + 1247*genFFq^4 + 2967*genFFq^3 + 784*genFFq^2 + 3617*genFFq + 84]
[  466*genFFq^5 + 258*genFFq^4 + 3156*genFFq^3 + 3589*genFFq^2 + 1715*genFFq + 1399]
[   1304*genFFq^5 + 1368*genFFq^4 + 2969*genFFq^3 + 2077*genFFq^2 + 4*genFFq + 3706]

<4259, 3>
[  1580*genFFq^5 + 1440*genFFq^4 + 2805*genFFq^3 + 754*genFFq^2 + 3923*genFFq + 734]
[   121*genFFq^5 + 101*genFFq^4 + 575*genFFq^3 + 3720*genFFq^2 + 2313*genFFq + 1887]
[  1330*genFFq^5 + 2566*genFFq^4 + 749*genFFq^3 + 2131*genFFq^2 + 1775*genFFq + 399]
[3023*genFFq^5 + 3952*genFFq^4 + 1690*genFFq^3 + 3341*genFFq^2 + 3027*genFFq + 1702]
[   196*genFFq^5 + 2335*genFFq^4 + 3762*genFFq^3 + 3796*genFFq^2 + 39*genFFq + 1460]
[ 2303*genFFq^5 + 3412*genFFq^4 + 2189*genFFq^3 + 504*genFFq^2 + 2547*genFFq + 2130]
[  143*genFFq^5 + 398*genFFq^4 + 2678*genFFq^3 + 3030*genFFq^2 + 1654*genFFq + 2240]
[  2759*genFFq^5 + 4202*genFFq^4 + 1865*genFFq^3 + 472*genFFq^2 + 218*genFFq + 2723]
[  3508*genFFq^5 + 412*genFFq^4 + 1713*genFFq^3 + 1796*genFFq^2 + 3342*genFFq + 221]
[  1334*genFFq^5 + 3386*genFFq^4 + 2593*genFFq^3 + 899*genFFq^2 + 1353*genFFq + 134]

==> anc/11a.txt <==
<239, 5>
[                                                                                                                                   116]
[ 30*genFFq^9 + 28*genFFq^8 + 101*genFFq^7 + 158*genFFq^6 + 160*genFFq^5 + 178*genFFq^4 + 222*genFFq^3 + 212*genFFq^2 + 134*genFFq + 20]
[    6*genFFq^9 + 166*genFFq^8 + 199*genFFq^7 + 79*genFFq^6 + 199*genFFq^5 + 213*genFFq^4 + 16*genFFq^3 + 72*genFFq^2 + 68*genFFq + 201]
[  71*genFFq^9 + 193*genFFq^8 + 51*genFFq^7 + 223*genFFq^6 + 185*genFFq^5 + 39*genFFq^4 + 43*genFFq^3 + 118*genFFq^2 + 212*genFFq + 190]
[ 177*genFFq^9 + 20*genFFq^8 + 184*genFFq^7 + 175*genFFq^6 + 233*genFFq^5 + 47*genFFq^4 + 201*genFFq^3 + 23*genFFq^2 + 184*genFFq + 142]
[   105*genFFq^9 + 227*genFFq^8 + 105*genFFq^7 + 42*genFFq^6 + 60*genFFq^5 + 3*genFFq^4 + 219*genFFq^3 + 22*genFFq^2 + 179*genFFq + 119]
[   186*genFFq^9 + 35*genFFq^8 + 171*genFFq^7 + 54*genFFq^6 + 53*genFFq^5 + 137*genFFq^4 + 87*genFFq^3 + 208*genFFq^2 + 114*genFFq + 30]
[   193*genFFq^9 + 69*genFFq^8 + 12*genFFq^7 + 198*genFFq^6 + 43*genFFq^5 + 77*genFFq^4 + 206*genFFq^3 + 161*genFFq^2 + 54*genFFq + 159]
[  129*genFFq^9 + 93*genFFq^8 + 30*genFFq^7 + 72*genFFq^6 + 193*genFFq^5 + 197*genFFq^4 + 199*genFFq^3 + 39*genFFq^2 + 179*genFFq + 131]
[   65*genFFq^9 + 15*genFFq^8 + 205*genFFq^7 + 21*genFFq^6 + 138*genFFq^5 + 201*genFFq^4 + 111*genFFq^3 + 171*genFFq^2 + 80*genFFq + 60]
[  33*genFFq^9 + 139*genFFq^8 + 201*genFFq^7 + 197*genFFq^6 + 149*genFFq^5 + 4*genFFq^4 + 163*genFFq^3 + 125*genFFq^2 + 134*genFFq + 69]

<2879, 5>
[                                                                                                                                            2730]
[  195*genFFq^9 + 1116*genFFq^8 + 775*genFFq^7 + 2380*genFFq^6 + 430*genFFq^5 + 2749*genFFq^4 + 2311*genFFq^3 + 1496*genFFq^2 + 484*genFFq + 2217]
[ 2474*genFFq^9 + 369*genFFq^8 + 1395*genFFq^7 + 615*genFFq^6 + 858*genFFq^5 + 1898*genFFq^4 + 2661*genFFq^3 + 2866*genFFq^2 + 1883*genFFq + 2837]
[   379*genFFq^9 + 287*genFFq^8 + 1159*genFFq^7 + 1835*genFFq^6 + 1157*genFFq^5 + 2078*genFFq^4 + 429*genFFq^3 + 1312*genFFq^2 + 804*genFFq + 160]
[   196*genFFq^9 + 574*genFFq^8 + 1897*genFFq^7 + 2124*genFFq^6 + 1675*genFFq^5 + 1571*genFFq^4 + 591*genFFq^3 + 942*genFFq^2 + 1898*genFFq + 437]
[ 2459*genFFq^9 + 2056*genFFq^8 + 2048*genFFq^7 + 966*genFFq^6 + 2180*genFFq^5 + 2060*genFFq^4 + 2239*genFFq^3 + 1543*genFFq^2 + 449*genFFq + 984]
[   572*genFFq^9 + 542*genFFq^8 + 1074*genFFq^7 + 22*genFFq^6 + 1419*genFFq^5 + 836*genFFq^4 + 1062*genFFq^3 + 1859*genFFq^2 + 2167*genFFq + 1692]
[ 2166*genFFq^9 + 332*genFFq^8 + 1914*genFFq^7 + 2730*genFFq^6 + 1868*genFFq^5 + 1290*genFFq^4 + 2079*genFFq^3 + 782*genFFq^2 + 1485*genFFq + 169]
[   188*genFFq^9 + 196*genFFq^8 + 327*genFFq^7 + 1857*genFFq^6 + 655*genFFq^5 + 1827*genFFq^4 + 2853*genFFq^3 + 1975*genFFq^2 + 1549*genFFq + 889]
[     2830*genFFq^9 + 8*genFFq^8 + 1185*genFFq^7 + 2132*genFFq^6 + 828*genFFq^5 + 1879*genFFq^4 + 949*genFFq^3 + 1490*genFFq^2 + 578*genFFq + 110]
[  386*genFFq^9 + 670*genFFq^8 + 781*genFFq^7 + 851*genFFq^6 + 1299*genFFq^5 + 2082*genFFq^4 + 1084*genFFq^3 + 1735*genFFq^2 + 1577*genFFq + 1501]

<5519, 5>
[                                                                                                                                              1202]
[  2095*genFFq^9 + 4361*genFFq^8 + 2109*genFFq^7 + 3356*genFFq^6 + 1863*genFFq^5 + 3011*genFFq^4 + 2182*genFFq^3 + 2775*genFFq^2 + 4325*genFFq + 50]
[4148*genFFq^9 + 1747*genFFq^8 + 1165*genFFq^7 + 4693*genFFq^6 + 2164*genFFq^5 + 1225*genFFq^4 + 1391*genFFq^3 + 4412*genFFq^2 + 3573*genFFq + 3959]
[    4125*genFFq^9 + 86*genFFq^8 + 3873*genFFq^7 + 3771*genFFq^6 + 3694*genFFq^5 + 3160*genFFq^4 + 179*genFFq^3 + 1834*genFFq^2 + 134*genFFq + 1505]
[   4481*genFFq^9 + 3900*genFFq^8 + 427*genFFq^7 + 312*genFFq^6 + 1692*genFFq^5 + 2724*genFFq^4 + 622*genFFq^3 + 2110*genFFq^2 + 5235*genFFq + 3538]
[   3821*genFFq^9 + 783*genFFq^8 + 413*genFFq^7 + 2501*genFFq^6 + 1918*genFFq^5 + 842*genFFq^4 + 2679*genFFq^3 + 4869*genFFq^2 + 1247*genFFq + 1557]
[   4518*genFFq^9 + 4980*genFFq^8 + 2166*genFFq^7 + 4447*genFFq^6 + 453*genFFq^5 + 2446*genFFq^4 + 666*genFFq^3 + 757*genFFq^2 + 2742*genFFq + 2634]
[ 2047*genFFq^9 + 3893*genFFq^8 + 3399*genFFq^7 + 827*genFFq^6 + 1397*genFFq^5 + 3765*genFFq^4 + 2731*genFFq^3 + 4072*genFFq^2 + 4367*genFFq + 4439]
[2663*genFFq^9 + 1844*genFFq^8 + 2861*genFFq^7 + 1973*genFFq^6 + 3948*genFFq^5 + 5275*genFFq^4 + 4634*genFFq^3 + 2578*genFFq^2 + 1736*genFFq + 1894]
[ 3073*genFFq^9 + 4892*genFFq^8 + 2313*genFFq^7 + 1793*genFFq^6 + 4435*genFFq^5 + 1281*genFFq^4 + 5191*genFFq^3 + 2285*genFFq^2 + 2795*genFFq + 372]
[1423*genFFq^9 + 4742*genFFq^8 + 2635*genFFq^7 + 5283*genFFq^6 + 2584*genFFq^5 + 4360*genFFq^4 + 2419*genFFq^3 + 2922*genFFq^2 + 4134*genFFq + 3577]

<10559, 1>
[               7276]
[   94*genFFq + 8287]
[ 7035*genFFq + 5288]
[  3983*genFFq + 956]
[ 7103*genFFq + 5629]
[ 4435*genFFq + 3428]
[ 9826*genFFq + 1552]
[  438*genFFq + 7891]
[ 5806*genFFq + 6745]
[2964*genFFq + 10496]
[ 4954*genFFq + 4571]

<11519, 5>
[                                                                                                                                                 7737]
[ 2497*genFFq^9 + 9665*genFFq^8 + 2254*genFFq^7 + 1980*genFFq^6 + 2623*genFFq^5 + 10729*genFFq^4 + 3583*genFFq^3 + 10071*genFFq^2 + 388*genFFq + 11314]
[   9026*genFFq^9 + 6986*genFFq^8 + 9371*genFFq^7 + 469*genFFq^6 + 8674*genFFq^5 + 2671*genFFq^4 + 3727*genFFq^3 + 7958*genFFq^2 + 8917*genFFq + 11009]
[ 7319*genFFq^9 + 10092*genFFq^8 + 7465*genFFq^7 + 11337*genFFq^6 + 9437*genFFq^5 + 2101*genFFq^4 + 1789*genFFq^3 + 1369*genFFq^2 + 8424*genFFq + 4268]
[   11185*genFFq^9 + 10323*genFFq^8 + 8989*genFFq^7 + 9334*genFFq^6 + 960*genFFq^5 + 1351*genFFq^4 + 7603*genFFq^3 + 7940*genFFq^2 + 853*genFFq + 7032]
[     6560*genFFq^9 + 7898*genFFq^8 + 4005*genFFq^7 + 5762*genFFq^6 + 4890*genFFq^5 + 861*genFFq^4 + 3923*genFFq^3 + 419*genFFq^2 + 6770*genFFq + 8857]
[ 4428*genFFq^9 + 10314*genFFq^8 + 529*genFFq^7 + 7898*genFFq^6 + 8067*genFFq^5 + 10028*genFFq^4 + 10918*genFFq^3 + 1223*genFFq^2 + 489*genFFq + 11059]
[  9814*genFFq^9 + 4452*genFFq^8 + 6149*genFFq^7 + 7093*genFFq^6 + 3482*genFFq^5 + 7516*genFFq^4 + 3410*genFFq^3 + 2169*genFFq^2 + 11069*genFFq + 3199]
[ 11240*genFFq^9 + 5148*genFFq^8 + 113*genFFq^7 + 1449*genFFq^6 + 9542*genFFq^5 + 10712*genFFq^4 + 3923*genFFq^3 + 4631*genFFq^2 + 11291*genFFq + 5458]
[     2254*genFFq^9 + 13*genFFq^8 + 11499*genFFq^7 + 8492*genFFq^6 + 767*genFFq^5 + 10516*genFFq^4 + 4347*genFFq^3 + 5479*genFFq^2 + 917*genFFq + 6690]
[  9161*genFFq^9 + 6951*genFFq^8 + 1729*genFFq^7 + 2116*genFFq^6 + 8561*genFFq^5 + 5160*genFFq^4 + 8120*genFFq^3 + 10595*genFFq^2 + 8674*genFFq + 2454]

<12239, 5>
[                                                                                                                                                  7704]
[    5108*genFFq^9 + 5592*genFFq^8 + 5463*genFFq^7 + 7467*genFFq^6 + 10881*genFFq^5 + 8596*genFFq^4 + 3575*genFFq^3 + 591*genFFq^2 + 4714*genFFq + 7649]
[   9657*genFFq^9 + 11391*genFFq^8 + 2288*genFFq^7 + 3190*genFFq^6 + 5129*genFFq^5 + 9359*genFFq^4 + 867*genFFq^3 + 10270*genFFq^2 + 6676*genFFq + 6907]
[    8770*genFFq^9 + 1447*genFFq^8 + 5562*genFFq^7 + 10068*genFFq^6 + 2527*genFFq^5 + 3873*genFFq^4 + 760*genFFq^3 + 2760*genFFq^2 + 5193*genFFq + 4399]
[   6300*genFFq^9 + 1367*genFFq^8 + 3865*genFFq^7 + 7506*genFFq^6 + 1117*genFFq^5 + 7115*genFFq^4 + 10310*genFFq^3 + 1473*genFFq^2 + 10861*genFFq + 928]
[  725*genFFq^9 + 10716*genFFq^8 + 9925*genFFq^7 + 11640*genFFq^6 + 5988*genFFq^5 + 9367*genFFq^4 + 8182*genFFq^3 + 5191*genFFq^2 + 7350*genFFq + 10988]
[  6345*genFFq^9 + 11254*genFFq^8 + 12082*genFFq^7 + 5863*genFFq^6 + 4532*genFFq^5 + 12112*genFFq^4 + 3225*genFFq^3 + 6268*genFFq^2 + 2154*genFFq + 789]
[  10708*genFFq^9 + 10723*genFFq^8 + 477*genFFq^7 + 9277*genFFq^6 + 9857*genFFq^5 + 206*genFFq^4 + 10606*genFFq^3 + 11270*genFFq^2 + 6703*genFFq + 6550]
[  4222*genFFq^9 + 1416*genFFq^8 + 3516*genFFq^7 + 1253*genFFq^6 + 9437*genFFq^5 + 10660*genFFq^4 + 5463*genFFq^3 + 4303*genFFq^2 + 10192*genFFq + 3382]
[ 2743*genFFq^9 + 10129*genFFq^8 + 11782*genFFq^7 + 7775*genFFq^6 + 8614*genFFq^5 + 11439*genFFq^4 + 10116*genFFq^3 + 8046*genFFq^2 + 589*genFFq + 5116]
[ 9799*genFFq^9 + 10789*genFFq^8 + 3500*genFFq^7 + 11800*genFFq^6 + 2983*genFFq^5 + 5542*genFFq^4 + 11638*genFFq^3 + 7605*genFFq^2 + 3317*genFFq + 5065]

<14159, 5>
[                                                                                                                                                  5721]
[ 11526*genFFq^9 + 13032*genFFq^8 + 8801*genFFq^7 + 4474*genFFq^6 + 1364*genFFq^5 + 1146*genFFq^4 + 6025*genFFq^3 + 6814*genFFq^2 + 6626*genFFq + 13042]
[     47*genFFq^9 + 13712*genFFq^8 + 6760*genFFq^7 + 1105*genFFq^6 + 2992*genFFq^5 + 9303*genFFq^4 + 7555*genFFq^3 + 5819*genFFq^2 + 6114*genFFq + 8774]
[ 2304*genFFq^9 + 9710*genFFq^8 + 12940*genFFq^7 + 11480*genFFq^6 + 3578*genFFq^5 + 8987*genFFq^4 + 9376*genFFq^3 + 7405*genFFq^2 + 8704*genFFq + 10641]
[  1773*genFFq^9 + 6222*genFFq^8 + 8701*genFFq^7 + 1350*genFFq^6 + 14028*genFFq^5 + 2351*genFFq^4 + 5327*genFFq^3 + 3630*genFFq^2 + 10205*genFFq + 4910]
[ 12008*genFFq^9 + 3018*genFFq^8 + 9798*genFFq^7 + 10455*genFFq^6 + 8098*genFFq^5 + 6486*genFFq^4 + 9722*genFFq^3 + 12868*genFFq^2 + 7926*genFFq + 2471]
[1211*genFFq^9 + 6513*genFFq^8 + 10172*genFFq^7 + 13404*genFFq^6 + 2285*genFFq^5 + 12651*genFFq^4 + 7417*genFFq^3 + 6666*genFFq^2 + 2029*genFFq + 13856]
[ 11459*genFFq^9 + 11301*genFFq^8 + 3222*genFFq^7 + 4937*genFFq^6 + 9381*genFFq^5 + 8290*genFFq^4 + 9641*genFFq^3 + 6735*genFFq^2 + 12195*genFFq + 1067]
[ 6711*genFFq^9 + 3799*genFFq^8 + 2680*genFFq^7 + 11025*genFFq^6 + 13751*genFFq^5 + 11129*genFFq^4 + 4875*genFFq^3 + 8699*genFFq^2 + 3700*genFFq + 8789]
[ 5031*genFFq^9 + 13224*genFFq^8 + 2717*genFFq^7 + 3056*genFFq^6 + 1236*genFFq^5 + 11959*genFFq^4 + 3629*genFFq^3 + 7445*genFFq^2 + 6798*genFFq + 12868]
[   6888*genFFq^9 + 3132*genFFq^8 + 3540*genFFq^7 + 11350*genFFq^6 + 6968*genFFq^5 + 6322*genFFq^4 + 12183*genFFq^3 + 344*genFFq^2 + 5903*genFFq + 6448]

<14519, 1>
[                2662]
[  7705*genFFq + 1134]
[ 11162*genFFq + 9831]
[  5181*genFFq + 5336]
[ 2936*genFFq + 14502]
[ 4242*genFFq + 10032]
[ 2032*genFFq + 14025]
[  7729*genFFq + 5915]
[  7522*genFFq + 9883]
[  560*genFFq + 12727]
[ 10470*genFFq + 2449]

==> anc/11b.txt <==
<239, 5>
[                                                                                                                                      45]
[   112*genFFq^9 + 207*genFFq^8 + 71*genFFq^7 + 201*genFFq^6 + 55*genFFq^5 + 55*genFFq^4 + 235*genFFq^3 + 207*genFFq^2 + 228*genFFq + 124]
[  208*genFFq^9 + 106*genFFq^8 + 131*genFFq^7 + 146*genFFq^6 + 229*genFFq^5 + 140*genFFq^4 + 72*genFFq^3 + 178*genFFq^2 + 145*genFFq + 59]
[124*genFFq^9 + 101*genFFq^8 + 175*genFFq^7 + 135*genFFq^6 + 200*genFFq^5 + 100*genFFq^4 + 184*genFFq^3 + 127*genFFq^2 + 200*genFFq + 212]
[     57*genFFq^9 + 213*genFFq^8 + 158*genFFq^7 + 157*genFFq^6 + 210*genFFq^5 + 57*genFFq^4 + 32*genFFq^3 + 86*genFFq^2 + 66*genFFq + 166]
[        43*genFFq^9 + 45*genFFq^8 + 34*genFFq^7 + 231*genFFq^6 + 187*genFFq^5 + 37*genFFq^4 + 21*genFFq^3 + 26*genFFq^2 + 26*genFFq + 34]
[     222*genFFq^9 + 135*genFFq^8 + 175*genFFq^7 + 102*genFFq^6 + genFFq^5 + 201*genFFq^4 + 201*genFFq^3 + 45*genFFq^2 + 124*genFFq + 171]
[   109*genFFq^9 + 163*genFFq^8 + 155*genFFq^7 + 177*genFFq^6 + 165*genFFq^5 + 77*genFFq^4 + 52*genFFq^3 + 46*genFFq^2 + 124*genFFq + 217]
[     78*genFFq^9 + 49*genFFq^8 + 167*genFFq^7 + 26*genFFq^6 + 126*genFFq^5 + 43*genFFq^4 + 218*genFFq^3 + 169*genFFq^2 + 225*genFFq + 63]
[     206*genFFq^9 + 95*genFFq^8 + 172*genFFq^7 + 42*genFFq^6 + 226*genFFq^5 + 115*genFFq^4 + 4*genFFq^3 + 41*genFFq^2 + 112*genFFq + 134]
[  132*genFFq^9 + 167*genFFq^8 + 142*genFFq^7 + 188*genFFq^6 + 187*genFFq^5 + 149*genFFq^4 + 116*genFFq^3 + 44*genFFq^2 + 67*genFFq + 237]

<2879, 5>
[                                                                                                                                              225]
[   1373*genFFq^9 + 685*genFFq^8 + 547*genFFq^7 + 1081*genFFq^6 + 739*genFFq^5 + 2397*genFFq^4 + 1070*genFFq^3 + 364*genFFq^2 + 2707*genFFq + 2621]
[1910*genFFq^9 + 1861*genFFq^8 + 1958*genFFq^7 + 1395*genFFq^6 + 205*genFFq^5 + 2796*genFFq^4 + 1826*genFFq^3 + 2148*genFFq^2 + 1884*genFFq + 2418]
[     124*genFFq^9 + 2633*genFFq^8 + 323*genFFq^7 + 83*genFFq^6 + 2826*genFFq^5 + 2285*genFFq^4 + 953*genFFq^3 + 233*genFFq^2 + 1342*genFFq + 1769]
[  2119*genFFq^9 + 2559*genFFq^8 + 1522*genFFq^7 + 1969*genFFq^6 + 917*genFFq^5 + 404*genFFq^4 + 1546*genFFq^3 + 523*genFFq^2 + 2301*genFFq + 2792]
[ 2165*genFFq^9 + 1236*genFFq^8 + 749*genFFq^7 + 987*genFFq^6 + 1010*genFFq^5 + 2122*genFFq^4 + 1207*genFFq^3 + 2089*genFFq^2 + 1686*genFFq + 2616]
[1016*genFFq^9 + 1991*genFFq^8 + 1625*genFFq^7 + 1220*genFFq^6 + 114*genFFq^5 + 1886*genFFq^4 + 1987*genFFq^3 + 1151*genFFq^2 + 2461*genFFq + 1279]
[1275*genFFq^9 + 1864*genFFq^8 + 2256*genFFq^7 + 1105*genFFq^6 + 1898*genFFq^5 + 490*genFFq^4 + 1338*genFFq^3 + 2670*genFFq^2 + 1804*genFFq + 2573]
[    114*genFFq^9 + 2184*genFFq^8 + 470*genFFq^7 + 86*genFFq^6 + 2077*genFFq^5 + 1456*genFFq^4 + 2613*genFFq^3 + 576*genFFq^2 + 2387*genFFq + 2217]
[  1948*genFFq^9 + 1402*genFFq^8 + 2644*genFFq^7 + 2487*genFFq^6 + 1015*genFFq^5 + 1827*genFFq^4 + 923*genFFq^3 + 819*genFFq^2 + 1929*genFFq + 498]
[    583*genFFq^9 + 2383*genFFq^8 + 616*genFFq^7 + 2040*genFFq^6 + 2671*genFFq^5 + 737*genFFq^4 + 1902*genFFq^3 + 728*genFFq^2 + 874*genFFq + 1706]

<5519, 5>
[                                                                                                                                              2501]
[     257*genFFq^9 + 2333*genFFq^8 + 5220*genFFq^7 + 4745*genFFq^6 + 4796*genFFq^5 + 578*genFFq^4 + 20*genFFq^3 + 854*genFFq^2 + 4237*genFFq + 2838]
[  3794*genFFq^9 + 2659*genFFq^8 + 3624*genFFq^7 + 473*genFFq^6 + 4815*genFFq^5 + 1642*genFFq^4 + 1530*genFFq^3 + 226*genFFq^2 + 1285*genFFq + 3674]
[     868*genFFq^9 + 380*genFFq^8 + 1424*genFFq^7 + 387*genFFq^6 + 5067*genFFq^5 + 365*genFFq^4 + 2205*genFFq^3 + 4655*genFFq^2 + 4866*genFFq + 783]
[      3143*genFFq^9 + 243*genFFq^8 + 8*genFFq^7 + 467*genFFq^6 + 213*genFFq^5 + 5297*genFFq^4 + 4542*genFFq^3 + 1566*genFFq^2 + 1961*genFFq + 4859]
[  4516*genFFq^9 + 2666*genFFq^8 + 284*genFFq^7 + 3272*genFFq^6 + 2347*genFFq^5 + 1415*genFFq^4 + 761*genFFq^3 + 4738*genFFq^2 + 2926*genFFq + 2616]
[  3367*genFFq^9 + 790*genFFq^8 + 2101*genFFq^7 + 2392*genFFq^6 + 4977*genFFq^5 + 5006*genFFq^4 + 4591*genFFq^3 + 4359*genFFq^2 + 541*genFFq + 3766]
[  84*genFFq^9 + 3410*genFFq^8 + 4337*genFFq^7 + 3929*genFFq^6 + 2614*genFFq^5 + 2645*genFFq^4 + 4130*genFFq^3 + 5447*genFFq^2 + 1869*genFFq + 1015]
[ 1568*genFFq^9 + 1150*genFFq^8 + 4503*genFFq^7 + 4968*genFFq^6 + 610*genFFq^5 + 2161*genFFq^4 + 1464*genFFq^3 + 3803*genFFq^2 + 2867*genFFq + 3560]
[2930*genFFq^9 + 3825*genFFq^8 + 4429*genFFq^7 + 4969*genFFq^6 + 1815*genFFq^5 + 5195*genFFq^4 + 5351*genFFq^3 + 1083*genFFq^2 + 2689*genFFq + 3028]
[   1024*genFFq^9 + 3917*genFFq^8 + 4249*genFFq^7 + 721*genFFq^6 + 3131*genFFq^5 + 1155*genFFq^4 + 160*genFFq^3 + 213*genFFq^2 + 3167*genFFq + 1907]

<10559, 1>
[                9038]
[  5068*genFFq + 8411]
[   5720*genFFq + 772]
[  8700*genFFq + 7258]
[  7350*genFFq + 7581]
[  2185*genFFq + 8353]
[  9479*genFFq + 2185]
[ 1213*genFFq + 10420]
[   9810*genFFq + 687]
[  3882*genFFq + 3939]
[10222*genFFq + 10040]

<11519, 5>
[                                                                                                                                                2530]
[ 4421*genFFq^9 + 4299*genFFq^8 + 5386*genFFq^7 + 2386*genFFq^6 + 5487*genFFq^5 + 10051*genFFq^4 + 2505*genFFq^3 + 1067*genFFq^2 + 8352*genFFq + 3361]
[   5396*genFFq^9 + 5403*genFFq^8 + 8313*genFFq^7 + 5184*genFFq^6 + 10864*genFFq^5 + 160*genFFq^4 + 1237*genFFq^3 + 1392*genFFq^2 + 569*genFFq + 6995]
[  1883*genFFq^9 + 3563*genFFq^8 + 4470*genFFq^7 + 4051*genFFq^6 + 2433*genFFq^5 + 7247*genFFq^4 + 812*genFFq^3 + 11298*genFFq^2 + 3978*genFFq + 6037]
[ 1472*genFFq^9 + 7242*genFFq^8 + 4125*genFFq^7 + 5956*genFFq^6 + 10592*genFFq^5 + 859*genFFq^4 + 3642*genFFq^3 + 10426*genFFq^2 + 8937*genFFq + 3315]
[   129*genFFq^9 + 6565*genFFq^8 + 1417*genFFq^7 + 4844*genFFq^6 + 1967*genFFq^5 + 10711*genFFq^4 + 5342*genFFq^3 + 1697*genFFq^2 + 8844*genFFq + 293]
[   3204*genFFq^9 + 1732*genFFq^8 + 5119*genFFq^7 + 8331*genFFq^6 + 9000*genFFq^5 + 227*genFFq^4 + 5001*genFFq^3 + 7480*genFFq^2 + 4669*genFFq + 1175]
[ 6334*genFFq^9 + 7281*genFFq^8 + 10673*genFFq^7 + 6239*genFFq^6 + 1296*genFFq^5 + 2598*genFFq^4 + 1884*genFFq^3 + 2007*genFFq^2 + 8951*genFFq + 7987]
[ 11389*genFFq^9 + 2929*genFFq^8 + 7187*genFFq^7 + 8024*genFFq^6 + 333*genFFq^5 + 8086*genFFq^4 + 9486*genFFq^3 + 10970*genFFq^2 + 4120*genFFq + 3549]
[  8209*genFFq^9 + 8667*genFFq^8 + 9177*genFFq^7 + 4475*genFFq^6 + 11427*genFFq^5 + 8916*genFFq^4 + 9686*genFFq^3 + 5263*genFFq^2 + 3232*genFFq + 316]
[    3621*genFFq^9 + 1655*genFFq^8 + 166*genFFq^7 + 795*genFFq^6 + 7149*genFFq^5 + 9574*genFFq^4 + 4858*genFFq^3 + 5963*genFFq^2 + 542*genFFq + 10414]

<12239, 5>
[                                                                                                                                                 3595]
[   9864*genFFq^9 + 5520*genFFq^8 + 8257*genFFq^7 + 4391*genFFq^6 + 9181*genFFq^5 + 8789*genFFq^4 + 3927*genFFq^3 + 2500*genFFq^2 + 1942*genFFq + 7724]
[   5826*genFFq^9 + 9069*genFFq^8 + 9997*genFFq^7 + 2807*genFFq^6 + 9465*genFFq^5 + 3159*genFFq^4 + 3378*genFFq^3 + 1770*genFFq^2 + 8551*genFFq + 3892]
[ 12045*genFFq^9 + 10884*genFFq^8 + 4308*genFFq^7 + 6430*genFFq^6 + 4117*genFFq^5 + 3113*genFFq^4 + 821*genFFq^3 + 11421*genFFq^2 + 9959*genFFq + 4756]
[10611*genFFq^9 + 1022*genFFq^8 + 584*genFFq^7 + 11761*genFFq^6 + 4512*genFFq^5 + 1245*genFFq^4 + 9083*genFFq^3 + 7509*genFFq^2 + 10902*genFFq + 11106]
[  4820*genFFq^9 + 6647*genFFq^8 + 5292*genFFq^7 + 8159*genFFq^6 + 2880*genFFq^5 + 4177*genFFq^4 + 4758*genFFq^3 + 7667*genFFq^2 + 10117*genFFq + 6582]
[ 11904*genFFq^9 + 11716*genFFq^8 + 5116*genFFq^7 + 1835*genFFq^6 + 11843*genFFq^5 + 336*genFFq^4 + 6859*genFFq^3 + 5833*genFFq^2 + 9144*genFFq + 4655]
[  6092*genFFq^9 + 5412*genFFq^8 + 1326*genFFq^7 + 2970*genFFq^6 + 8391*genFFq^5 + 10152*genFFq^4 + 1283*genFFq^3 + 1769*genFFq^2 + 8370*genFFq + 5668]
[ 6604*genFFq^9 + 6519*genFFq^8 + 3300*genFFq^7 + 6757*genFFq^6 + 10212*genFFq^5 + 1744*genFFq^4 + 1194*genFFq^3 + 1858*genFFq^2 + 2844*genFFq + 11066]
[ 5276*genFFq^9 + 9704*genFFq^8 + 7890*genFFq^7 + 9883*genFFq^6 + 7786*genFFq^5 + 6334*genFFq^4 + 4269*genFFq^3 + 1697*genFFq^2 + 11780*genFFq + 10475]
[  7170*genFFq^9 + 8265*genFFq^8 + 9022*genFFq^7 + 7714*genFFq^6 + 9206*genFFq^5 + 8187*genFFq^4 + 8802*genFFq^3 + 2840*genFFq^2 + 7004*genFFq + 11892]

<14159, 5>
[                                                                                                                                                   12693]
[3914*genFFq^9 + 10750*genFFq^8 + 7805*genFFq^7 + 13578*genFFq^6 + 9657*genFFq^5 + 10400*genFFq^4 + 12203*genFFq^3 + 3798*genFFq^2 + 10399*genFFq + 14127]
[    6395*genFFq^9 + 5679*genFFq^8 + 7250*genFFq^7 + 10536*genFFq^6 + 7743*genFFq^5 + 993*genFFq^4 + 13772*genFFq^3 + 5072*genFFq^2 + 11734*genFFq + 4048]
[   5473*genFFq^9 + 11998*genFFq^8 + 4550*genFFq^7 + 6038*genFFq^6 + 14093*genFFq^5 + 5114*genFFq^4 + 2017*genFFq^3 + 10908*genFFq^2 + 5540*genFFq + 9200]
[    4473*genFFq^9 + 8210*genFFq^8 + 9663*genFFq^7 + 9525*genFFq^6 + 13134*genFFq^5 + 6669*genFFq^4 + 6457*genFFq^3 + 13894*genFFq^2 + 6522*genFFq + 6484]
[       4488*genFFq^9 + 5621*genFFq^8 + 7480*genFFq^7 + 8796*genFFq^6 + 188*genFFq^5 + 8299*genFFq^4 + 3771*genFFq^3 + 9788*genFFq^2 + 6619*genFFq + 6519]
[   8048*genFFq^9 + 11695*genFFq^8 + 4568*genFFq^7 + 12391*genFFq^6 + 13230*genFFq^5 + 1354*genFFq^4 + 8805*genFFq^3 + 3590*genFFq^2 + 3760*genFFq + 3023]
[    636*genFFq^9 + 6582*genFFq^8 + 1625*genFFq^7 + 3438*genFFq^6 + 12581*genFFq^5 + 11716*genFFq^4 + 3420*genFFq^3 + 7075*genFFq^2 + 2283*genFFq + 12569]
[   11741*genFFq^9 + 2778*genFFq^8 + 6014*genFFq^7 + 7805*genFFq^6 + 2333*genFFq^5 + 14122*genFFq^4 + 6846*genFFq^3 + 6317*genFFq^2 + 1688*genFFq + 13286]
[    5215*genFFq^9 + 1399*genFFq^8 + 13252*genFFq^7 + 13867*genFFq^6 + 822*genFFq^5 + 2914*genFFq^4 + 4150*genFFq^3 + 11724*genFFq^2 + 9388*genFFq + 8019]
[    3570*genFFq^9 + 12471*genFFq^8 + 335*genFFq^7 + 8891*genFFq^6 + 12226*genFFq^5 + 9182*genFFq^4 + 14029*genFFq^3 + 8056*genFFq^2 + 3547*genFFq + 7259]

<14519, 1>
[               12824]
[ 7612*genFFq + 14380]
[ 8449*genFFq + 10166]
[ 11611*genFFq + 7949]
[ 11857*genFFq + 1114]
[ 12081*genFFq + 7991]
[ 10018*genFFq + 8859]
[  1493*genFFq + 8069]
[  842*genFFq + 14150]
[  9390*genFFq + 9986]
[  1459*genFFq + 7751]



==> anc/11c.txt <==
<167, 5>
[         126*genFFq^9 + 36*genFFq^8 + 81*genFFq^7 + 3*genFFq^6 + 96*genFFq^5 + 73*genFFq^4 + 156*genFFq^3 + 53*genFFq^2 + 157*genFFq]
[     54*genFFq^9 + 135*genFFq^8 + 47*genFFq^7 + 99*genFFq^6 + 125*genFFq^5 + 62*genFFq^4 + 90*genFFq^3 + 93*genFFq^2 + 52*genFFq + 5]
[          105*genFFq^9 + 46*genFFq^8 + 3*genFFq^7 + 8*genFFq^6 + 88*genFFq^5 + 70*genFFq^4 + 24*genFFq^3 + 112*genFFq^2 + genFFq + 4]
[  161*genFFq^9 + 77*genFFq^8 + 21*genFFq^7 + 148*genFFq^6 + 116*genFFq^5 + 53*genFFq^4 + 58*genFFq^3 + 151*genFFq^2 + 35*genFFq + 37]
[ 37*genFFq^9 + 103*genFFq^8 + 55*genFFq^7 + 32*genFFq^6 + 145*genFFq^5 + 110*genFFq^4 + 134*genFFq^3 + 141*genFFq^2 + 74*genFFq + 17]
[   93*genFFq^9 + 103*genFFq^8 + 23*genFFq^7 + 134*genFFq^6 + 47*genFFq^5 + 137*genFFq^4 + 55*genFFq^3 + 53*genFFq^2 + 61*genFFq + 52]
[  59*genFFq^9 + 125*genFFq^8 + 109*genFFq^7 + 56*genFFq^6 + 91*genFFq^5 + 10*genFFq^4 + 75*genFFq^3 + 130*genFFq^2 + 100*genFFq + 74]
[        50*genFFq^9 + 22*genFFq^8 + 15*genFFq^7 + genFFq^6 + 161*genFFq^5 + 10*genFFq^4 + 118*genFFq^3 + genFFq^2 + 147*genFFq + 112]
[                                                                                                                                  92]
[   149*genFFq^9 + 144*genFFq^8 + 30*genFFq^7 + 75*genFFq^6 + 44*genFFq^5 + 139*genFFq^4 + 82*genFFq^3 + 43*genFFq^2 + 47*genFFq + 19]
[    151*genFFq^9 + 79*genFFq^8 + 6*genFFq^7 + 127*genFFq^6 + 32*genFFq^5 + 71*genFFq^4 + 88*genFFq^3 + 27*genFFq^2 + 75*genFFq + 135]

<239, 5>
[ 183*genFFq^9 + 101*genFFq^8 + 11*genFFq^7 + 153*genFFq^6 + 173*genFFq^5 + 87*genFFq^4 + 144*genFFq^3 + 125*genFFq^2 + 133*genFFq + 189]
[ 116*genFFq^9 + 211*genFFq^8 + 18*genFFq^7 + 110*genFFq^6 + 222*genFFq^5 + 153*genFFq^4 + 234*genFFq^3 + 64*genFFq^2 + 193*genFFq + 160]
[     8*genFFq^9 + 111*genFFq^8 + 52*genFFq^7 + 224*genFFq^6 + 159*genFFq^5 + 115*genFFq^4 + 199*genFFq^3 + 95*genFFq^2 + 91*genFFq + 80]
[ 70*genFFq^9 + 111*genFFq^8 + 216*genFFq^7 + 179*genFFq^6 + 199*genFFq^5 + 225*genFFq^4 + 208*genFFq^3 + 135*genFFq^2 + 92*genFFq + 107]
[128*genFFq^9 + 225*genFFq^8 + 217*genFFq^7 + 221*genFFq^6 + 73*genFFq^5 + 175*genFFq^4 + 236*genFFq^3 + 202*genFFq^2 + 211*genFFq + 222]
[ 233*genFFq^9 + 81*genFFq^8 + 177*genFFq^7 + 113*genFFq^6 + 147*genFFq^5 + 175*genFFq^4 + 222*genFFq^3 + 37*genFFq^2 + 220*genFFq + 109]
[     110*genFFq^9 + 141*genFFq^8 + 229*genFFq^7 + 22*genFFq^6 + 95*genFFq^5 + 151*genFFq^4 + 81*genFFq^3 + 119*genFFq^2 + 5*genFFq + 48]
[  103*genFFq^9 + 192*genFFq^8 + 149*genFFq^7 + 64*genFFq^6 + 42*genFFq^5 + 90*genFFq^4 + 218*genFFq^3 + 229*genFFq^2 + 173*genFFq + 221]
[                                                                                                                                     38]
[      9*genFFq^9 + 7*genFFq^8 + 92*genFFq^7 + 147*genFFq^6 + 81*genFFq^5 + 225*genFFq^4 + 43*genFFq^3 + 170*genFFq^2 + 103*genFFq + 215]
[  221*genFFq^9 + 236*genFFq^8 + 107*genFFq^7 + 29*genFFq^6 + 105*genFFq^5 + 154*genFFq^4 + 24*genFFq^3 + 82*genFFq^2 + 112*genFFq + 234]

<1223, 5>
[      566*genFFq^9 + 26*genFFq^8 + 972*genFFq^7 + 820*genFFq^6 + 47*genFFq^5 + 499*genFFq^4 + 601*genFFq^3 + 425*genFFq^2 + 471*genFFq + 943]
[  787*genFFq^9 + 771*genFFq^8 + 867*genFFq^7 + 1110*genFFq^6 + 1056*genFFq^5 + 313*genFFq^4 + 570*genFFq^3 + 920*genFFq^2 + 689*genFFq + 220]
[  56*genFFq^9 + 934*genFFq^8 + 913*genFFq^7 + 347*genFFq^6 + 1110*genFFq^5 + 991*genFFq^4 + 1176*genFFq^3 + 1110*genFFq^2 + 892*genFFq + 423]
[   1218*genFFq^9 + 616*genFFq^8 + 173*genFFq^7 + 175*genFFq^6 + 244*genFFq^5 + 784*genFFq^4 + 686*genFFq^3 + 521*genFFq^2 + 833*genFFq + 286]
[      598*genFFq^9 + 240*genFFq^8 + 572*genFFq^7 + 31*genFFq^6 + 18*genFFq^5 + 733*genFFq^4 + 859*genFFq^3 + 879*genFFq^2 + 748*genFFq + 338]
[    597*genFFq^9 + 789*genFFq^8 + 241*genFFq^7 + 485*genFFq^6 + 1211*genFFq^5 + 943*genFFq^4 + 229*genFFq^3 + 28*genFFq^2 + 260*genFFq + 164]
[       50*genFFq^9 + 303*genFFq^8 + 157*genFFq^7 + 1201*genFFq^6 + 398*genFFq^5 + 482*genFFq^4 + 970*genFFq^3 + 9*genFFq^2 + 69*genFFq + 974]
[   901*genFFq^9 + 365*genFFq^8 + 860*genFFq^7 + 856*genFFq^6 + 216*genFFq^5 + 348*genFFq^4 + 1064*genFFq^3 + 886*genFFq^2 + 523*genFFq + 403]
[                                                                                                                                         984]
[   808*genFFq^9 + 102*genFFq^8 + 37*genFFq^7 + 411*genFFq^6 + 675*genFFq^5 + 102*genFFq^4 + 1042*genFFq^3 + 1079*genFFq^2 + 267*genFFq + 529]
[ 699*genFFq^9 + 691*genFFq^8 + 1023*genFFq^7 + 187*genFFq^6 + 1191*genFFq^5 + 420*genFFq^4 + 1037*genFFq^3 + 592*genFFq^2 + 379*genFFq + 961]

<1487, 5>
[   970*genFFq^9 + 231*genFFq^8 + 1252*genFFq^7 + 468*genFFq^6 + 329*genFFq^5 + 229*genFFq^4 + 998*genFFq^3 + 501*genFFq^2 + 233*genFFq + 1008]
[  414*genFFq^9 + 1247*genFFq^8 + 1079*genFFq^7 + 701*genFFq^6 + 73*genFFq^5 + 1302*genFFq^4 + 493*genFFq^3 + 1237*genFFq^2 + 963*genFFq + 542]
[  148*genFFq^9 + 1407*genFFq^8 + 589*genFFq^7 + 936*genFFq^6 + 99*genFFq^5 + 1336*genFFq^4 + 419*genFFq^3 + 1059*genFFq^2 + 1013*genFFq + 823]
[  1041*genFFq^9 + 640*genFFq^8 + 50*genFFq^7 + 1221*genFFq^6 + 266*genFFq^5 + 714*genFFq^4 + 1364*genFFq^3 + 761*genFFq^2 + 1304*genFFq + 853]
[      1159*genFFq^9 + 754*genFFq^8 + 645*genFFq^7 + 671*genFFq^6 + 62*genFFq^5 + 678*genFFq^4 + 423*genFFq^3 + 923*genFFq^2 + 324*genFFq + 16]
[   213*genFFq^9 + 1141*genFFq^8 + 863*genFFq^7 + 1455*genFFq^6 + 783*genFFq^5 + 305*genFFq^4 + 391*genFFq^3 + 725*genFFq^2 + 978*genFFq + 406]
[ 1297*genFFq^9 + 1243*genFFq^8 + 1439*genFFq^7 + 110*genFFq^6 + 1318*genFFq^5 + 41*genFFq^4 + 1299*genFFq^3 + 946*genFFq^2 + 462*genFFq + 190]
[  1047*genFFq^9 + 265*genFFq^8 + 398*genFFq^7 + 769*genFFq^6 + 438*genFFq^5 + 412*genFFq^4 + 321*genFFq^3 + 1114*genFFq^2 + 858*genFFq + 1071]
[                                                                                                                                          938]
[   27*genFFq^9 + 1096*genFFq^8 + 710*genFFq^7 + 927*genFFq^6 + 212*genFFq^5 + 242*genFFq^4 + 1065*genFFq^3 + 1230*genFFq^2 + 954*genFFq + 262]
[ 818*genFFq^9 + 1449*genFFq^8 + 1052*genFFq^7 + 675*genFFq^6 + 1356*genFFq^5 + 1428*genFFq^4 + 156*genFFq^3 + 835*genFFq^2 + 779*genFFq + 326]

<2063, 5>
[  1673*genFFq^9 + 989*genFFq^8 + 1266*genFFq^7 + 1338*genFFq^6 + 1401*genFFq^5 + 217*genFFq^4 + 785*genFFq^3 + 1737*genFFq^2 + 214*genFFq + 1093]
[  1348*genFFq^9 + 20*genFFq^8 + 911*genFFq^7 + 1306*genFFq^6 + 573*genFFq^5 + 1884*genFFq^4 + 2044*genFFq^3 + 1610*genFFq^2 + 1432*genFFq + 1546]
[     1888*genFFq^9 + 89*genFFq^8 + 1335*genFFq^7 + 1903*genFFq^6 + 925*genFFq^5 + 733*genFFq^4 + 1645*genFFq^3 + 544*genFFq^2 + 275*genFFq + 916]
[     953*genFFq^9 + 1724*genFFq^8 + 795*genFFq^7 + 20*genFFq^6 + 1670*genFFq^5 + 946*genFFq^4 + 1545*genFFq^3 + 985*genFFq^2 + 595*genFFq + 1024]
[606*genFFq^9 + 1160*genFFq^8 + 1388*genFFq^7 + 1291*genFFq^6 + 1504*genFFq^5 + 1795*genFFq^4 + 976*genFFq^3 + 1681*genFFq^2 + 1358*genFFq + 1455]
[  1174*genFFq^9 + 1381*genFFq^8 + 1955*genFFq^7 + 214*genFFq^6 + 986*genFFq^5 + 1393*genFFq^4 + 1683*genFFq^3 + 309*genFFq^2 + 149*genFFq + 1403]
[      1437*genFFq^9 + 386*genFFq^8 + 97*genFFq^7 + 809*genFFq^6 + 463*genFFq^5 + 224*genFFq^4 + 2007*genFFq^3 + 143*genFFq^2 + 1774*genFFq + 647]
[    429*genFFq^9 + 872*genFFq^8 + 530*genFFq^7 + 684*genFFq^6 + 1172*genFFq^5 + 1453*genFFq^4 + 1589*genFFq^3 + 1649*genFFq^2 + 380*genFFq + 809]
[                                                                                                                                            1900]
[    340*genFFq^9 + 938*genFFq^8 + 1401*genFFq^7 + 1448*genFFq^6 + 29*genFFq^5 + 1527*genFFq^4 + 366*genFFq^3 + 1695*genFFq^2 + 941*genFFq + 1520]
[     1099*genFFq^9 + 741*genFFq^8 + 999*genFFq^7 + 1245*genFFq^6 + 378*genFFq^5 + 88*genFFq^4 + 264*genFFq^3 + 1240*genFFq^2 + 674*genFFq + 1521]

<2111, 1>
[ 1478*genFFq + 888]
[2084*genFFq + 1978]
[ 347*genFFq + 2092]
[1868*genFFq + 1180]
[  609*genFFq + 652]
[ 1884*genFFq + 477]
[ 955*genFFq + 1331]
[ 1950*genFFq + 345]
[              1099]
[1925*genFFq + 2088]
[ 618*genFFq + 2086]

<2207, 5>
[     282*genFFq^9 + 1860*genFFq^8 + 856*genFFq^7 + 740*genFFq^6 + 13*genFFq^5 + 299*genFFq^4 + 1455*genFFq^3 + 813*genFFq^2 + 906*genFFq + 1977]
[   1272*genFFq^9 + 1614*genFFq^8 + 783*genFFq^7 + 11*genFFq^6 + 202*genFFq^5 + 1309*genFFq^4 + 1746*genFFq^3 + 2064*genFFq^2 + 683*genFFq + 292]
[    1527*genFFq^9 + 1173*genFFq^8 + 405*genFFq^7 + 275*genFFq^6 + 672*genFFq^5 + 345*genFFq^4 + 903*genFFq^3 + 652*genFFq^2 + 1865*genFFq + 744]
[   1114*genFFq^9 + 682*genFFq^8 + 1283*genFFq^7 + 2110*genFFq^6 + 375*genFFq^5 + 49*genFFq^4 + 896*genFFq^3 + 1237*genFFq^2 + 1183*genFFq + 911]
[      603*genFFq^9 + 481*genFFq^8 + 2136*genFFq^7 + 1077*genFFq^6 + 60*genFFq^5 + 348*genFFq^4 + 956*genFFq^3 + 37*genFFq^2 + 1581*genFFq + 975]
[1633*genFFq^9 + 1183*genFFq^8 + 1692*genFFq^7 + 1015*genFFq^6 + 1375*genFFq^5 + 1958*genFFq^4 + 776*genFFq^3 + 513*genFFq^2 + 389*genFFq + 1673]
[1521*genFFq^9 + 214*genFFq^8 + 1332*genFFq^7 + 1006*genFFq^6 + 1324*genFFq^5 + 1848*genFFq^4 + 1585*genFFq^3 + 291*genFFq^2 + 707*genFFq + 1253]
[     195*genFFq^9 + 872*genFFq^8 + 2154*genFFq^7 + 1197*genFFq^6 + 788*genFFq^5 + 1552*genFFq^4 + 1657*genFFq^3 + 1863*genFFq^2 + 2*genFFq + 88]
[                                                                                                                                           2039]
[ 433*genFFq^9 + 603*genFFq^8 + 1959*genFFq^7 + 2108*genFFq^6 + 1019*genFFq^5 + 1247*genFFq^4 + 219*genFFq^3 + 1424*genFFq^2 + 1694*genFFq + 273]
[ 1802*genFFq^9 + 884*genFFq^8 + 161*genFFq^7 + 1691*genFFq^6 + 1855*genFFq^5 + 1235*genFFq^4 + 105*genFFq^3 + 638*genFFq^2 + 1017*genFFq + 1007]

<2543, 5>
[    1785*genFFq^9 + 1003*genFFq^8 + 900*genFFq^7 + 904*genFFq^6 + 1464*genFFq^5 + 232*genFFq^4 + 2330*genFFq^3 + 268*genFFq^2 + 350*genFFq + 331]
[1521*genFFq^9 + 1783*genFFq^8 + 1540*genFFq^7 + 2076*genFFq^6 + 2188*genFFq^5 + 2212*genFFq^4 + 2503*genFFq^3 + 2406*genFFq^2 + 80*genFFq + 1211]
[   411*genFFq^9 + 1275*genFFq^8 + 474*genFFq^7 + 760*genFFq^6 + 1739*genFFq^5 + 1484*genFFq^4 + 915*genFFq^3 + 685*genFFq^2 + 2514*genFFq + 1854]
[    1161*genFFq^9 + 1194*genFFq^8 + 42*genFFq^7 + 1356*genFFq^6 + 742*genFFq^5 + 837*genFFq^4 + 957*genFFq^3 + 999*genFFq^2 + 1716*genFFq + 1432]
[ 2346*genFFq^9 + 1920*genFFq^8 + 1372*genFFq^7 + 1643*genFFq^6 + 782*genFFq^5 + 1466*genFFq^4 + 426*genFFq^3 + 1636*genFFq^2 + 760*genFFq + 1647]
[   320*genFFq^9 + 1348*genFFq^8 + 226*genFFq^7 + 647*genFFq^6 + 2156*genFFq^5 + 795*genFFq^4 + 1946*genFFq^3 + 985*genFFq^2 + 1830*genFFq + 2186]
[  1923*genFFq^9 + 412*genFFq^8 + 2255*genFFq^7 + 1743*genFFq^6 + 686*genFFq^5 + 201*genFFq^4 + 1619*genFFq^3 + 1155*genFFq^2 + 1448*genFFq + 680]
[  2067*genFFq^9 + 2387*genFFq^8 + 1727*genFFq^7 + 1620*genFFq^6 + 2166*genFFq^5 + 75*genFFq^4 + 1823*genFFq^3 + 356*genFFq^2 + 717*genFFq + 2094]
[                                                                                                                                            2436]
[   2180*genFFq^9 + 245*genFFq^8 + 475*genFFq^7 + 867*genFFq^6 + 722*genFFq^5 + 1535*genFFq^4 + 742*genFFq^3 + 1170*genFFq^2 + 2249*genFFq + 1394]
[ 2512*genFFq^9 + 1529*genFFq^8 + 2441*genFFq^7 + 835*genFFq^6 + 907*genFFq^5 + 637*genFFq^4 + 1786*genFFq^3 + 2208*genFFq^2 + 2197*genFFq + 1636]

<2591, 5>
[   2221*genFFq^9 + 1207*genFFq^8 + 1824*genFFq^7 + 2565*genFFq^6 + 1270*genFFq^5 + 326*genFFq^4 + 2376*genFFq^3 + 317*genFFq^2 + 664*genFFq + 744]
[ 606*genFFq^9 + 1852*genFFq^8 + 307*genFFq^7 + 2064*genFFq^6 + 1352*genFFq^5 + 2183*genFFq^4 + 1579*genFFq^3 + 1745*genFFq^2 + 1353*genFFq + 2094]
[1398*genFFq^9 + 2244*genFFq^8 + 1688*genFFq^7 + 1190*genFFq^6 + 1076*genFFq^5 + 349*genFFq^4 + 2464*genFFq^3 + 1668*genFFq^2 + 2496*genFFq + 1762]
[   1936*genFFq^9 + 282*genFFq^8 + 1773*genFFq^7 + 842*genFFq^6 + 1479*genFFq^5 + 512*genFFq^4 + 1912*genFFq^3 + 625*genFFq^2 + 1277*genFFq + 1521]
[    2124*genFFq^9 + 1913*genFFq^8 + 52*genFFq^7 + 2309*genFFq^6 + 951*genFFq^5 + 1446*genFFq^4 + 1187*genFFq^3 + 699*genFFq^2 + 309*genFFq + 1730]
[    1393*genFFq^9 + 2551*genFFq^8 + 693*genFFq^7 + 176*genFFq^6 + 31*genFFq^5 + 2121*genFFq^4 + 2051*genFFq^3 + 1977*genFFq^2 + 108*genFFq + 1970]
[       56*genFFq^9 + 269*genFFq^8 + 726*genFFq^7 + 104*genFFq^6 + 1264*genFFq^5 + 2027*genFFq^4 + 182*genFFq^3 + 1853*genFFq^2 + 423*genFFq + 854]
[     653*genFFq^9 + 1362*genFFq^8 + 1129*genFFq^7 + 1081*genFFq^6 + 403*genFFq^5 + 1918*genFFq^4 + 647*genFFq^3 + 298*genFFq^2 + 412*genFFq + 541]
[                                                                                                                                             1987]
[    1021*genFFq^9 + 1271*genFFq^8 + 2004*genFFq^7 + 859*genFFq^6 + 608*genFFq^5 + 1772*genFFq^4 + 571*genFFq^3 + 2351*genFFq^2 + 21*genFFq + 1690]
[    137*genFFq^9 + 1179*genFFq^8 + 1515*genFFq^7 + 1743*genFFq^6 + 388*genFFq^5 + 728*genFFq^4 + 2257*genFFq^3 + 422*genFFq^2 + 1347*genFFq + 432]

<2879, 5>
[ 265*genFFq^9 + 1526*genFFq^8 + 2679*genFFq^7 + 1517*genFFq^6 + 2839*genFFq^5 + 1116*genFFq^4 + 1724*genFFq^3 + 1883*genFFq^2 + 2184*genFFq + 948]
[   2329*genFFq^9 + 2379*genFFq^8 + 2775*genFFq^7 + 686*genFFq^6 + 1654*genFFq^5 + 2504*genFFq^4 + 312*genFFq^3 + 199*genFFq^2 + 912*genFFq + 1824]
[  2079*genFFq^9 + 1576*genFFq^8 + 894*genFFq^7 + 2179*genFFq^6 + 2335*genFFq^5 + 869*genFFq^4 + 2616*genFFq^3 + 1117*genFFq^2 + 776*genFFq + 1122]
[  2070*genFFq^9 + 1560*genFFq^8 + 1623*genFFq^7 + 2129*genFFq^6 + 2043*genFFq^5 + 446*genFFq^4 + 2818*genFFq^3 + 575*genFFq^2 + 2339*genFFq + 619]
[  1025*genFFq^9 + 2540*genFFq^8 + 274*genFFq^7 + 1001*genFFq^6 + 2688*genFFq^5 + 181*genFFq^4 + 1190*genFFq^3 + 1725*genFFq^2 + 463*genFFq + 1983]
[     1529*genFFq^9 + 1321*genFFq^8 + 1006*genFFq^7 + 1158*genFFq^6 + 1579*genFFq^5 + 778*genFFq^4 + 191*genFFq^3 + 756*genFFq^2 + 833*genFFq + 37]
[ 121*genFFq^9 + 2634*genFFq^8 + 1902*genFFq^7 + 2861*genFFq^6 + 2325*genFFq^5 + 2821*genFFq^4 + 1655*genFFq^3 + 1199*genFFq^2 + 479*genFFq + 1359]
[  1567*genFFq^9 + 1168*genFFq^8 + 1594*genFFq^7 + 62*genFFq^6 + 2167*genFFq^5 + 1103*genFFq^4 + 235*genFFq^3 + 1853*genFFq^2 + 2176*genFFq + 2750]
[                                                                                                                                              808]
[   2362*genFFq^9 + 2714*genFFq^8 + 807*genFFq^7 + 136*genFFq^6 + 1923*genFFq^5 + 489*genFFq^4 + 2678*genFFq^3 + 1169*genFFq^2 + 656*genFFq + 2226]
[   49*genFFq^9 + 1056*genFFq^8 + 1667*genFFq^7 + 2410*genFFq^6 + 1800*genFFq^5 + 1329*genFFq^4 + 725*genFFq^3 + 2136*genFFq^2 + 275*genFFq + 2682]

==> anc/12a.txt <==
<263, 3>
[ 125*genFFq^5 + 25*genFFq^4 + 18*genFFq^3 + 170*genFFq^2 + 254*genFFq + 226]
[  186*genFFq^5 + 37*genFFq^4 + 192*genFFq^3 + 61*genFFq^2 + 106*genFFq + 90]
[  5*genFFq^5 + 82*genFFq^4 + 207*genFFq^3 + 162*genFFq^2 + 122*genFFq + 194]
[  237*genFFq^5 + 54*genFFq^4 + 142*genFFq^3 + 76*genFFq^2 + 23*genFFq + 102]
[   66*genFFq^5 + 233*genFFq^4 + 200*genFFq^3 + 26*genFFq^2 + 76*genFFq + 25]
[  16*genFFq^5 + 93*genFFq^4 + 170*genFFq^3 + 67*genFFq^2 + 134*genFFq + 226]
[ 119*genFFq^5 + 118*genFFq^4 + 118*genFFq^3 + 150*genFFq^2 + 90*genFFq + 49]
[ 74*genFFq^5 + 196*genFFq^4 + 142*genFFq^3 + 81*genFFq^2 + 184*genFFq + 222]
[ 117*genFFq^5 + 202*genFFq^4 + 120*genFFq^3 + 44*genFFq^2 + 94*genFFq + 156]
[  242*genFFq^5 + 96*genFFq^4 + 52*genFFq^3 + 146*genFFq^2 + 101*genFFq + 51]
[   13*genFFq^5 + 30*genFFq^4 + 57*genFFq^3 + 238*genFFq^2 + 87*genFFq + 190]
[  31*genFFq^5 + 241*genFFq^4 + 208*genFFq^3 + 12*genFFq^2 + 24*genFFq + 233]

<503, 3>
[ 122*genFFq^5 + 450*genFFq^4 + 366*genFFq^3 + 408*genFFq^2 + 129*genFFq + 30]
[346*genFFq^5 + 437*genFFq^4 + 188*genFFq^3 + 151*genFFq^2 + 384*genFFq + 378]
[ 472*genFFq^5 + 459*genFFq^4 + 477*genFFq^3 + 407*genFFq^2 + 132*genFFq + 80]
[274*genFFq^5 + 253*genFFq^4 + 173*genFFq^3 + 140*genFFq^2 + 406*genFFq + 116]
[ 444*genFFq^5 + 83*genFFq^4 + 500*genFFq^3 + 271*genFFq^2 + 291*genFFq + 445]
[   99*genFFq^5 + 301*genFFq^4 + 14*genFFq^3 + 363*genFFq^2 + 36*genFFq + 150]
[  131*genFFq^5 + 117*genFFq^4 + 161*genFFq^3 + 12*genFFq^2 + 56*genFFq + 442]
[ 124*genFFq^5 + 412*genFFq^4 + 231*genFFq^3 + 131*genFFq^2 + 165*genFFq + 82]
[325*genFFq^5 + 479*genFFq^4 + 388*genFFq^3 + 250*genFFq^2 + 199*genFFq + 219]
[              475*genFFq^5 + 28*genFFq^4 + 181*genFFq^3 + 439*genFFq^2 + 462]
[ 348*genFFq^5 + 473*genFFq^4 + 145*genFFq^3 + 36*genFFq^2 + 470*genFFq + 137]
[    60*genFFq^5 + 52*genFFq^4 + 56*genFFq^3 + 382*genFFq^2 + 35*genFFq + 420]

<599, 3>
[561*genFFq^5 + 243*genFFq^4 + 205*genFFq^3 + 123*genFFq^2 + 292*genFFq + 101]
[151*genFFq^5 + 372*genFFq^4 + 252*genFFq^3 + 538*genFFq^2 + 355*genFFq + 375]
[204*genFFq^5 + 319*genFFq^4 + 150*genFFq^3 + 191*genFFq^2 + 107*genFFq + 579]
[ 132*genFFq^5 + 309*genFFq^4 + 466*genFFq^3 + 584*genFFq^2 + 193*genFFq + 91]
[ 371*genFFq^5 + 63*genFFq^4 + 104*genFFq^3 + 144*genFFq^2 + 576*genFFq + 522]
[357*genFFq^5 + 526*genFFq^4 + 504*genFFq^3 + 115*genFFq^2 + 422*genFFq + 408]
[421*genFFq^5 + 345*genFFq^4 + 597*genFFq^3 + 528*genFFq^2 + 526*genFFq + 581]
[294*genFFq^5 + 393*genFFq^4 + 545*genFFq^3 + 430*genFFq^2 + 134*genFFq + 559]
[ 202*genFFq^5 + 149*genFFq^4 + 511*genFFq^3 + 32*genFFq^2 + 310*genFFq + 520]
[317*genFFq^5 + 326*genFFq^4 + 355*genFFq^3 + 350*genFFq^2 + 583*genFFq + 261]
[  268*genFFq^5 + 540*genFFq^4 + 80*genFFq^3 + 30*genFFq^2 + 552*genFFq + 531]
[    321*genFFq^5 + 543*genFFq^4 + 4*genFFq^3 + 437*genFFq^2 + 66*genFFq + 42]

<647, 3>
[ 270*genFFq^5 + 113*genFFq^4 + 22*genFFq^3 + 628*genFFq^2 + 620*genFFq + 161]
[ 249*genFFq^5 + 78*genFFq^4 + 410*genFFq^3 + 387*genFFq^2 + 537*genFFq + 195]
[   285*genFFq^5 + 56*genFFq^4 + 403*genFFq^3 + 318*genFFq^2 + 90*genFFq + 76]
[368*genFFq^5 + 498*genFFq^4 + 374*genFFq^3 + 233*genFFq^2 + 109*genFFq + 241]
[  622*genFFq^5 + 210*genFFq^4 + 157*genFFq^3 + 215*genFFq^2 + 303*genFFq + 1]
[  35*genFFq^5 + 638*genFFq^4 + 368*genFFq^3 + 141*genFFq^2 + 173*genFFq + 34]
[  66*genFFq^5 + 118*genFFq^4 + 229*genFFq^3 + 238*genFFq^2 + 49*genFFq + 448]
[377*genFFq^5 + 367*genFFq^4 + 460*genFFq^3 + 290*genFFq^2 + 255*genFFq + 595]
[       218*genFFq^5 + 465*genFFq^4 + 308*genFFq^3 + 45*genFFq^2 + 440*genFFq]
[   18*genFFq^5 + 498*genFFq^4 + 378*genFFq^3 + 16*genFFq^2 + 95*genFFq + 517]
[426*genFFq^5 + 216*genFFq^4 + 238*genFFq^3 + 110*genFFq^2 + 298*genFFq + 581]
[607*genFFq^5 + 503*genFFq^4 + 563*genFFq^3 + 268*genFFq^2 + 408*genFFq + 429]

<1439, 3>
[    1402*genFFq^5 + 42*genFFq^4 + 68*genFFq^3 + 422*genFFq^2 + 469*genFFq + 1138]
[  1339*genFFq^5 + 1069*genFFq^4 + 136*genFFq^3 + 961*genFFq^2 + 975*genFFq + 485]
[290*genFFq^5 + 1367*genFFq^4 + 1000*genFFq^3 + 1268*genFFq^2 + 300*genFFq + 1086]
[      genFFq^5 + 874*genFFq^4 + 331*genFFq^3 + 1343*genFFq^2 + 1146*genFFq + 340]
[     73*genFFq^5 + 823*genFFq^4 + 459*genFFq^3 + 248*genFFq^2 + 973*genFFq + 779]
[ 1183*genFFq^5 + 255*genFFq^4 + 766*genFFq^3 + 1053*genFFq^2 + 1119*genFFq + 218]
[1014*genFFq^5 + 1321*genFFq^4 + 207*genFFq^3 + 1287*genFFq^2 + 1079*genFFq + 503]
[     457*genFFq^5 + 615*genFFq^4 + 435*genFFq^3 + 60*genFFq^2 + 534*genFFq + 474]
[   985*genFFq^5 + 346*genFFq^4 + 258*genFFq^3 + 1007*genFFq^2 + 748*genFFq + 862]
[   824*genFFq^5 + 900*genFFq^4 + 718*genFFq^3 + 1148*genFFq^2 + 768*genFFq + 622]
[  268*genFFq^5 + 318*genFFq^4 + 793*genFFq^3 + 474*genFFq^2 + 1352*genFFq + 1364]
[   535*genFFq^5 + 699*genFFq^4 + 1397*genFFq^3 + 821*genFFq^2 + 502*genFFq + 685]

<1871, 3>
[ 1223*genFFq^5 + 585*genFFq^4 + 848*genFFq^3 + 1391*genFFq^2 + 234*genFFq + 596]
[1656*genFFq^5 + 1115*genFFq^4 + 266*genFFq^3 + 1116*genFFq^2 + 613*genFFq + 632]
[517*genFFq^5 + 512*genFFq^4 + 1805*genFFq^3 + 1026*genFFq^2 + 1745*genFFq + 438]
[761*genFFq^5 + 1003*genFFq^4 + 1645*genFFq^3 + 522*genFFq^2 + 294*genFFq + 1791]
[971*genFFq^5 + 1072*genFFq^4 + 1467*genFFq^3 + 355*genFFq^2 + 371*genFFq + 1093]
[1293*genFFq^5 + 1258*genFFq^4 + 948*genFFq^3 + 494*genFFq^2 + 1402*genFFq + 135]
[ 148*genFFq^5 + 564*genFFq^4 + 366*genFFq^3 + 532*genFFq^2 + 1679*genFFq + 1822]
[  440*genFFq^5 + 256*genFFq^4 + 655*genFFq^3 + 1829*genFFq^2 + 754*genFFq + 291]
[ 1801*genFFq^5 + 989*genFFq^4 + 563*genFFq^3 + 836*genFFq^2 + 1279*genFFq + 292]
[1401*genFFq^5 + 1704*genFFq^4 + 918*genFFq^3 + 356*genFFq^2 + 276*genFFq + 1833]
[118*genFFq^5 + 1513*genFFq^4 + 371*genFFq^3 + 1825*genFFq^2 + 462*genFFq + 1346]
[1404*genFFq^5 + 488*genFFq^4 + 328*genFFq^3 + 1043*genFFq^2 + 1274*genFFq + 818]

<2063, 3>
[    82*genFFq^5 + 1279*genFFq^4 + 1706*genFFq^3 + 72*genFFq^2 + 1885*genFFq + 303]
[ 564*genFFq^5 + 1646*genFFq^4 + 1147*genFFq^3 + 1872*genFFq^2 + 1459*genFFq + 845]
[    1440*genFFq^5 + 97*genFFq^4 + 1848*genFFq^3 + 44*genFFq^2 + 947*genFFq + 1786]
[    904*genFFq^5 + 123*genFFq^4 + 174*genFFq^3 + 110*genFFq^2 + 1734*genFFq + 428]
[   529*genFFq^5 + 424*genFFq^4 + 192*genFFq^3 + 1984*genFFq^2 + 1078*genFFq + 276]
[     103*genFFq^5 + 790*genFFq^4 + 33*genFFq^3 + 227*genFFq^2 + 2001*genFFq + 904]
[  1002*genFFq^5 + 333*genFFq^4 + 1576*genFFq^3 + 972*genFFq^2 + 890*genFFq + 1252]
[   939*genFFq^5 + 1647*genFFq^4 + 236*genFFq^3 + 85*genFFq^2 + 1095*genFFq + 1592]
[ 1606*genFFq^5 + 220*genFFq^4 + 1402*genFFq^3 + 391*genFFq^2 + 1811*genFFq + 1195]
[1520*genFFq^5 + 1318*genFFq^4 + 1070*genFFq^3 + 1627*genFFq^2 + 1273*genFFq + 885]
[ 503*genFFq^5 + 1639*genFFq^4 + 1461*genFFq^3 + 947*genFFq^2 + 1021*genFFq + 1032]
[  248*genFFq^5 + 793*genFFq^4 + 1253*genFFq^3 + 824*genFFq^2 + 1236*genFFq + 1709]

<2207, 1>
[ 773*genFFq + 2144]
[ 1390*genFFq + 412]
[1356*genFFq + 1315]
[   90*genFFq + 679]
[1343*genFFq + 1103]
[1577*genFFq + 1593]
[ 1793*genFFq + 106]
[  579*genFFq + 528]
[ 227*genFFq + 1137]
[ 135*genFFq + 1476]
[ 1524*genFFq + 830]
[  83*genFFq + 1209]

<2447, 3>
[  1406*genFFq^5 + 1881*genFFq^4 + 2253*genFFq^3 + 2428*genFFq^2 + 2373*genFFq + 66]
[   856*genFFq^5 + 532*genFFq^4 + 1496*genFFq^3 + 740*genFFq^2 + 1494*genFFq + 1523]
[ 1761*genFFq^5 + 408*genFFq^4 + 1558*genFFq^3 + 1785*genFFq^2 + 1253*genFFq + 1576]
[  2065*genFFq^5 + 1589*genFFq^4 + 1646*genFFq^3 + 529*genFFq^2 + 2111*genFFq + 989]
[    315*genFFq^5 + 351*genFFq^4 + 860*genFFq^3 + 339*genFFq^2 + 1066*genFFq + 1295]
[1029*genFFq^5 + 1251*genFFq^4 + 1835*genFFq^3 + 1296*genFFq^2 + 2369*genFFq + 1681]
[  1525*genFFq^5 + 276*genFFq^4 + 2079*genFFq^3 + 380*genFFq^2 + 1166*genFFq + 2421]
[     211*genFFq^5 + 777*genFFq^4 + 372*genFFq^3 + 888*genFFq^2 + 835*genFFq + 1799]
[   1690*genFFq^5 + 690*genFFq^4 + 432*genFFq^3 + 863*genFFq^2 + 1274*genFFq + 1203]
[   2235*genFFq^5 + 694*genFFq^4 + 2077*genFFq^3 + 2393*genFFq^2 + 123*genFFq + 565]
[   2339*genFFq^5 + 421*genFFq^4 + 218*genFFq^3 + 1441*genFFq^2 + 272*genFFq + 2300]
[   1190*genFFq^5 + 1367*genFFq^4 + 397*genFFq^3 + 430*genFFq^2 + 1406*genFFq + 967]

<2591, 1>
[ 2267*genFFq + 345]
[1571*genFFq + 1048]
[  345*genFFq + 508]
[ 749*genFFq + 1801]
[2573*genFFq + 1312]
[ 637*genFFq + 2030]
[2372*genFFq + 2366]
[1049*genFFq + 2577]
[2203*genFFq + 1274]
[1226*genFFq + 1239]
[1884*genFFq + 1380]
[ 361*genFFq + 1922]


==> anc/12b.txt <==
<263, 1>
[          16]
[genFFq^31093]
[ genFFq^7524]
[genFFq^36913]
[         207]
[genFFq^62879]
[genFFq^21516]
[ genFFq^2491]
[         188]
[ genFFq^6929]
[genFFq^26796]
[genFFq^27655]

<503, 1>
[           16]
[genFFq^176514]
[genFFq^195804]
[  genFFq^7330]
[           33]
[genFFq^251726]
[ genFFq^56196]
[ genFFq^56939]
[          174]
[genFFq^213934]
[  genFFq^1764]
[ genFFq^60746]

<599, 1>
[           16]
[genFFq^356756]
[ genFFq^37500]
[genFFq^344670]
[           43]
[ genFFq^57930]
[genFFq^276900]
[genFFq^242903]
[          232]
[genFFq^145280]
[ genFFq^90300]
[genFFq^283120]

<647, 1>
[           16]
[ genFFq^65062]
[genFFq^199908]
[ genFFq^90613]
[          206]
[genFFq^357803]
[genFFq^214812]
[genFFq^105215]
[          399]
[genFFq^216281]
[genFFq^249156]
[genFFq^245743]

<1439, 1>
[                16]
[  217*genFFq + 757]
[    3*genFFq + 718]
[  819*genFFq + 744]
[               715]
[   110*genFFq + 22]
[  967*genFFq + 236]
[ 1429*genFFq + 866]
[              1195]
[ 1291*genFFq + 492]
[ 1212*genFFq + 833]
[  113*genFFq + 496]

<1871, 1>
[                16]
[ 1394*genFFq + 121]
[ 1581*genFFq + 290]
[ 748*genFFq + 1350]
[               324]
[  789*genFFq + 735]
[ 697*genFFq + 1174]
[ 1008*genFFq + 831]
[               447]
[   51*genFFq + 160]
[ 1485*genFFq + 386]
[ 499*genFFq + 1472]

<2063, 1>
[                16]
[1239*genFFq + 1524]
[ 1570*genFFq + 201]
[ 413*genFFq + 1376]
[               493]
[  395*genFFq + 805]
[ 509*genFFq + 1822]
[1579*genFFq + 1167]
[              1245]
[1967*genFFq + 1601]
[ 340*genFFq + 1213]
[ 1965*genFFq + 188]

<2207, 1>
[                16]
[1490*genFFq + 1943]
[  2125*genFFq + 82]
[  188*genFFq + 220]
[               566]
[ 614*genFFq + 1904]
[ 1839*genFFq + 368]
[  1714*genFFq + 78]
[              1251]
[ 556*genFFq + 2043]
[ 224*genFFq + 1983]
[ 532*genFFq + 1030]

<2447, 1>
[                16]
[ 282*genFFq + 1059]
[  701*genFFq + 873]
[  1737*genFFq + 54]
[               401]
[ 563*genFFq + 2044]
[  821*genFFq + 813]
[2047*genFFq + 1801]
[              2103]
[ 916*genFFq + 1672]
[ 1765*genFFq + 341]
[ 1264*genFFq + 126]

<2591, 1>
[                16]
[  881*genFFq + 149]
[1368*genFFq + 1223]
[  266*genFFq + 337]
[              1859]
[  35*genFFq + 1863]
[1083*genFFq + 1508]
[ 2506*genFFq + 383]
[              1793]
[1774*genFFq + 1404]
[ 1625*genFFq + 966]
[1403*genFFq + 2288]

<2687, 1>
[                16]
[2331*genFFq + 2479]
[ 1055*genFFq + 816]
[ 220*genFFq + 1155]
[              1687]
[  907*genFFq + 377]
[1004*genFFq + 2185]
[ 1382*genFFq + 610]
[              1644]
[1903*genFFq + 1641]
[1738*genFFq + 1818]
[ 1962*genFFq + 150]

==> anc/13a.txt <==
<251, 3>
[                                                                       156]
[  21*genFFq^5 + 138*genFFq^4 + 150*genFFq^3 + 17*genFFq^2 + 24*genFFq + 84]
[  21*genFFq^5 + 138*genFFq^4 + 150*genFFq^3 + 17*genFFq^2 + 24*genFFq + 84]
[   37*genFFq^5 + 28*genFFq^4 + 85*genFFq^3 + 18*genFFq^2 + 114*genFFq + 33]
[ 12*genFFq^5 + 43*genFFq^4 + 14*genFFq^3 + 189*genFFq^2 + 193*genFFq + 182]
[  21*genFFq^5 + 138*genFFq^4 + 150*genFFq^3 + 17*genFFq^2 + 24*genFFq + 84]
[ 12*genFFq^5 + 43*genFFq^4 + 14*genFFq^3 + 189*genFFq^2 + 193*genFFq + 182]
[138*genFFq^5 + 118*genFFq^4 + 161*genFFq^3 + 40*genFFq^2 + 86*genFFq + 150]
[   37*genFFq^5 + 28*genFFq^4 + 85*genFFq^3 + 18*genFFq^2 + 114*genFFq + 33]
[                                                                       156]
[   37*genFFq^5 + 28*genFFq^4 + 85*genFFq^3 + 18*genFFq^2 + 114*genFFq + 33]
[ 12*genFFq^5 + 43*genFFq^4 + 14*genFFq^3 + 189*genFFq^2 + 193*genFFq + 182]
[                                                                       156]

<439, 3>
[                                                                         144]
[ 119*genFFq^5 + 343*genFFq^4 + 431*genFFq^3 + 88*genFFq^2 + 197*genFFq + 223]
[ 119*genFFq^5 + 343*genFFq^4 + 431*genFFq^3 + 88*genFFq^2 + 197*genFFq + 223]
[139*genFFq^5 + 349*genFFq^4 + 212*genFFq^3 + 302*genFFq^2 + 267*genFFq + 327]
[    243*genFFq^5 + 29*genFFq^4 + 39*genFFq^3 + 10*genFFq^2 + 192*genFFq + 32]
[ 119*genFFq^5 + 343*genFFq^4 + 431*genFFq^3 + 88*genFFq^2 + 197*genFFq + 223]
[    243*genFFq^5 + 29*genFFq^4 + 39*genFFq^3 + 10*genFFq^2 + 192*genFFq + 32]
[  247*genFFq^5 + 118*genFFq^4 + 83*genFFq^3 + 404*genFFq^2 + 206*genFFq + 49]
[139*genFFq^5 + 349*genFFq^4 + 212*genFFq^3 + 302*genFFq^2 + 267*genFFq + 327]
[                                                                         144]
[139*genFFq^5 + 349*genFFq^4 + 212*genFFq^3 + 302*genFFq^2 + 267*genFFq + 327]
[    243*genFFq^5 + 29*genFFq^4 + 39*genFFq^3 + 10*genFFq^2 + 192*genFFq + 32]
[                                                                         144]

<1291, 3>
[                                                                             1019]
[     931*genFFq^5 + 249*genFFq^4 + 336*genFFq^3 + 697*genFFq^2 + 306*genFFq + 205]
[     931*genFFq^5 + 249*genFFq^4 + 336*genFFq^3 + 697*genFFq^2 + 306*genFFq + 205]
[    950*genFFq^5 + 96*genFFq^4 + 1265*genFFq^3 + 922*genFFq^2 + 1129*genFFq + 713]
[       901*genFFq^5 + 1238*genFFq^4 + 364*genFFq^3 + 2*genFFq^2 + 977*genFFq + 82]
[     931*genFFq^5 + 249*genFFq^4 + 336*genFFq^3 + 697*genFFq^2 + 306*genFFq + 205]
[       901*genFFq^5 + 1238*genFFq^4 + 364*genFFq^3 + 2*genFFq^2 + 977*genFFq + 82]
[ 1090*genFFq^5 + 1075*genFFq^4 + 704*genFFq^3 + 1153*genFFq^2 + 1010*genFFq + 589]
[    950*genFFq^5 + 96*genFFq^4 + 1265*genFFq^3 + 922*genFFq^2 + 1129*genFFq + 713]
[                                                                             1019]
[    950*genFFq^5 + 96*genFFq^4 + 1265*genFFq^3 + 922*genFFq^2 + 1129*genFFq + 713]
[       901*genFFq^5 + 1238*genFFq^4 + 364*genFFq^3 + 2*genFFq^2 + 977*genFFq + 82]
[                                                                             1019]

<1559, 1>
[               898]
[  1209*genFFq + 89]
[  1209*genFFq + 89]
[  127*genFFq + 487]
[ 1448*genFFq + 281]
[  1209*genFFq + 89]
[ 1448*genFFq + 281]
[ 1489*genFFq + 905]
[  127*genFFq + 487]
[               898]
[  127*genFFq + 487]
[ 1448*genFFq + 281]
[               898]

<2539, 3>
[                                                                             1923]
[  667*genFFq^5 + 1949*genFFq^4 + 1430*genFFq^3 + 616*genFFq^2 + 414*genFFq + 2179]
[  667*genFFq^5 + 1949*genFFq^4 + 1430*genFFq^3 + 616*genFFq^2 + 414*genFFq + 2179]
[  721*genFFq^5 + 843*genFFq^4 + 754*genFFq^3 + 2356*genFFq^2 + 2111*genFFq + 1032]
[ 1186*genFFq^5 + 1193*genFFq^4 + 293*genFFq^3 + 1259*genFFq^2 + 1349*genFFq + 290]
[  667*genFFq^5 + 1949*genFFq^4 + 1430*genFFq^3 + 616*genFFq^2 + 414*genFFq + 2179]
[ 1186*genFFq^5 + 1193*genFFq^4 + 293*genFFq^3 + 1259*genFFq^2 + 1349*genFFq + 290]
[   482*genFFq^5 + 472*genFFq^4 + 1395*genFFq^3 + 15*genFFq^2 + 1700*genFFq + 1538]
[  721*genFFq^5 + 843*genFFq^4 + 754*genFFq^3 + 2356*genFFq^2 + 2111*genFFq + 1032]
[                                                                             1923]
[  721*genFFq^5 + 843*genFFq^4 + 754*genFFq^3 + 2356*genFFq^2 + 2111*genFFq + 1032]
[ 1186*genFFq^5 + 1193*genFFq^4 + 293*genFFq^3 + 1259*genFFq^2 + 1349*genFFq + 290]
[                                                                             1923]

<3631, 3>
[                                                                               858]
[  635*genFFq^5 + 1496*genFFq^4 + 877*genFFq^3 + 2558*genFFq^2 + 3473*genFFq + 2747]
[  635*genFFq^5 + 1496*genFFq^4 + 877*genFFq^3 + 2558*genFFq^2 + 3473*genFFq + 2747]
[    1603*genFFq^5 + 14*genFFq^4 + 2780*genFFq^3 + 888*genFFq^2 + 882*genFFq + 1593]
[  1876*genFFq^5 + 1269*genFFq^4 + 3523*genFFq^3 + 2165*genFFq^2 + 65*genFFq + 1688]
[  635*genFFq^5 + 1496*genFFq^4 + 877*genFFq^3 + 2558*genFFq^2 + 3473*genFFq + 2747]
[  1876*genFFq^5 + 1269*genFFq^4 + 3523*genFFq^3 + 2165*genFFq^2 + 65*genFFq + 1688]
[ 3355*genFFq^5 + 2043*genFFq^4 + 1603*genFFq^3 + 3537*genFFq^2 + 1624*genFFq + 987]
[    1603*genFFq^5 + 14*genFFq^4 + 2780*genFFq^3 + 888*genFFq^2 + 882*genFFq + 1593]
[                                                                               858]
[    1603*genFFq^5 + 14*genFFq^4 + 2780*genFFq^3 + 888*genFFq^2 + 882*genFFq + 1593]
[  1876*genFFq^5 + 1269*genFFq^4 + 3523*genFFq^3 + 2165*genFFq^2 + 65*genFFq + 1688]
[                                                                               858]

<4339, 3>
[                                                                               767]
[ 1389*genFFq^5 + 2631*genFFq^4 + 1138*genFFq^3 + 1964*genFFq^2 + 3146*genFFq + 707]
[ 1389*genFFq^5 + 2631*genFFq^4 + 1138*genFFq^3 + 1964*genFFq^2 + 3146*genFFq + 707]
[  179*genFFq^5 + 489*genFFq^4 + 3561*genFFq^3 + 3858*genFFq^2 + 2539*genFFq + 1344]
[3772*genFFq^5 + 2281*genFFq^4 + 3434*genFFq^3 + 4287*genFFq^2 + 1799*genFFq + 3223]
[ 1389*genFFq^5 + 2631*genFFq^4 + 1138*genFFq^3 + 1964*genFFq^2 + 3146*genFFq + 707]
[3772*genFFq^5 + 2281*genFFq^4 + 3434*genFFq^3 + 4287*genFFq^2 + 1799*genFFq + 3223]
[ 3516*genFFq^5 + 709*genFFq^4 + 1250*genFFq^3 + 1654*genFFq^2 + 2022*genFFq + 1462]
[  179*genFFq^5 + 489*genFFq^4 + 3561*genFFq^3 + 3858*genFFq^2 + 2539*genFFq + 1344]
[                                                                               767]
[  179*genFFq^5 + 489*genFFq^4 + 3561*genFFq^3 + 3858*genFFq^2 + 2539*genFFq + 1344]
[3772*genFFq^5 + 2281*genFFq^4 + 3434*genFFq^3 + 4287*genFFq^2 + 1799*genFFq + 3223]
[                                                                               767]

<4679, 1>
[              2467]
[ 1527*genFFq + 174]
[ 1527*genFFq + 174]
[ 1044*genFFq + 681]
[4277*genFFq + 1906]
[ 1527*genFFq + 174]
[4277*genFFq + 1906]
[  989*genFFq + 856]
[ 1044*genFFq + 681]
[              2467]
[ 1044*genFFq + 681]
[4277*genFFq + 1906]
[              2467]

<5431, 3>
[                                                                               796]
[ 3226*genFFq^5 + 1718*genFFq^4 + 3330*genFFq^3 + 2582*genFFq^2 + 2390*genFFq + 585]
[ 3226*genFFq^5 + 1718*genFFq^4 + 3330*genFFq^3 + 2582*genFFq^2 + 2390*genFFq + 585]
[ 1812*genFFq^5 + 4699*genFFq^4 + 2362*genFFq^3 + 4255*genFFq^2 + 733*genFFq + 5198]
[  2253*genFFq^5 + 2183*genFFq^4 + 1696*genFFq^3 + 480*genFFq^2 + 255*genFFq + 5111]
[ 3226*genFFq^5 + 1718*genFFq^4 + 3330*genFFq^3 + 2582*genFFq^2 + 2390*genFFq + 585]
[  2253*genFFq^5 + 2183*genFFq^4 + 1696*genFFq^3 + 480*genFFq^2 + 255*genFFq + 5111]
[  444*genFFq^5 + 4856*genFFq^4 + 327*genFFq^3 + 3884*genFFq^2 + 4100*genFFq + 4120]
[ 1812*genFFq^5 + 4699*genFFq^4 + 2362*genFFq^3 + 4255*genFFq^2 + 733*genFFq + 5198]
[                                                                               796]
[ 1812*genFFq^5 + 4699*genFFq^4 + 2362*genFFq^3 + 4255*genFFq^2 + 733*genFFq + 5198]
[  2253*genFFq^5 + 2183*genFFq^4 + 1696*genFFq^3 + 480*genFFq^2 + 255*genFFq + 5111]
[                                                                               796]

<5659, 3>
[                                                                              1708]
[  4214*genFFq^5 + 1459*genFFq^4 + 600*genFFq^3 + 2491*genFFq^2 + 3930*genFFq + 543]
[  4214*genFFq^5 + 1459*genFFq^4 + 600*genFFq^3 + 2491*genFFq^2 + 3930*genFFq + 543]
[ 4057*genFFq^5 + 5056*genFFq^4 + 1703*genFFq^3 + 968*genFFq^2 + 3515*genFFq + 2125]
[ 2181*genFFq^5 + 2188*genFFq^4 + 4538*genFFq^3 + 4108*genFFq^2 + 863*genFFq + 4908]
[  4214*genFFq^5 + 1459*genFFq^4 + 600*genFFq^3 + 2491*genFFq^2 + 3930*genFFq + 543]
[ 2181*genFFq^5 + 2188*genFFq^4 + 4538*genFFq^3 + 4108*genFFq^2 + 863*genFFq + 4908]
[1374*genFFq^5 + 5286*genFFq^4 + 3287*genFFq^3 + 5507*genFFq^2 + 3704*genFFq + 1891]
[ 4057*genFFq^5 + 5056*genFFq^4 + 1703*genFFq^3 + 968*genFFq^2 + 3515*genFFq + 2125]
[                                                                              1708]
[ 4057*genFFq^5 + 5056*genFFq^4 + 1703*genFFq^3 + 968*genFFq^2 + 3515*genFFq + 2125]
[ 2181*genFFq^5 + 2188*genFFq^4 + 4538*genFFq^3 + 4108*genFFq^2 + 863*genFFq + 4908]
[                                                                              1708]

==> anc/13b.txt <==
[ <251, 3> ]
[                                                                        156]
[ 158*genFFq^5 + 106*genFFq^4 + 17*genFFq^3 + 104*genFFq^2 + 73*genFFq + 209]
[ 158*genFFq^5 + 106*genFFq^4 + 17*genFFq^3 + 104*genFFq^2 + 73*genFFq + 209]
[        212*genFFq^5 + 174*genFFq^4 + 80*genFFq^3 + 76*genFFq^2 + 63*genFFq]
[139*genFFq^5 + 17*genFFq^4 + 204*genFFq^3 + 244*genFFq^2 + 123*genFFq + 183]
[ 158*genFFq^5 + 106*genFFq^4 + 17*genFFq^3 + 104*genFFq^2 + 73*genFFq + 209]
[139*genFFq^5 + 17*genFFq^4 + 204*genFFq^3 + 244*genFFq^2 + 123*genFFq + 183]
[  53*genFFq^5 + 169*genFFq^4 + 20*genFFq^3 + 19*genFFq^2 + 204*genFFq + 171]
[        212*genFFq^5 + 174*genFFq^4 + 80*genFFq^3 + 76*genFFq^2 + 63*genFFq]
[                                                                        156]
[        212*genFFq^5 + 174*genFFq^4 + 80*genFFq^3 + 76*genFFq^2 + 63*genFFq]
[139*genFFq^5 + 17*genFFq^4 + 204*genFFq^3 + 244*genFFq^2 + 123*genFFq + 183]
[                                                                        156]

[ <439, 3> ]
[                                                                         144]
[  21*genFFq^5 + 138*genFFq^4 + 231*genFFq^3 + 93*genFFq^2 + 293*genFFq + 183]
[  21*genFFq^5 + 138*genFFq^4 + 231*genFFq^3 + 93*genFFq^2 + 293*genFFq + 183]
[  362*genFFq^5 + 372*genFFq^4 + 31*genFFq^3 + 98*genFFq^2 + 389*genFFq + 123]
[357*genFFq^5 + 151*genFFq^4 + 415*genFFq^3 + 264*genFFq^2 + 152*genFFq + 111]
[  21*genFFq^5 + 138*genFFq^4 + 231*genFFq^3 + 93*genFFq^2 + 293*genFFq + 183]
[357*genFFq^5 + 151*genFFq^4 + 415*genFFq^3 + 264*genFFq^2 + 152*genFFq + 111]
[ 430*genFFq^5 + 129*genFFq^4 + 340*genFFq^3 + 211*genFFq^2 + 188*genFFq + 76]
[  362*genFFq^5 + 372*genFFq^4 + 31*genFFq^3 + 98*genFFq^2 + 389*genFFq + 123]
[                                                                         144]
[  362*genFFq^5 + 372*genFFq^4 + 31*genFFq^3 + 98*genFFq^2 + 389*genFFq + 123]
[357*genFFq^5 + 151*genFFq^4 + 415*genFFq^3 + 264*genFFq^2 + 152*genFFq + 111]
[                                                                         144]

[ <1291, 3> ]
[                                                                           1019]
[   365*genFFq^5 + 662*genFFq^4 + 520*genFFq^3 + 925*genFFq^2 + 658*genFFq + 827]
[   365*genFFq^5 + 662*genFFq^4 + 520*genFFq^3 + 925*genFFq^2 + 658*genFFq + 827]
[   517*genFFq^5 + 729*genFFq^4 + 206*genFFq^3 + 143*genFFq^2 + 787*genFFq + 665]
[  507*genFFq^5 + 198*genFFq^4 + 1076*genFFq^3 + 772*genFFq^2 + 150*genFFq + 387]
[   365*genFFq^5 + 662*genFFq^4 + 520*genFFq^3 + 925*genFFq^2 + 658*genFFq + 827]
[  507*genFFq^5 + 198*genFFq^4 + 1076*genFFq^3 + 772*genFFq^2 + 150*genFFq + 387]
[1117*genFFq^5 + 314*genFFq^4 + 937*genFFq^3 + 1133*genFFq^2 + 277*genFFq + 1233]
[   517*genFFq^5 + 729*genFFq^4 + 206*genFFq^3 + 143*genFFq^2 + 787*genFFq + 665]
[                                                                           1019]
[   517*genFFq^5 + 729*genFFq^4 + 206*genFFq^3 + 143*genFFq^2 + 787*genFFq + 665]
[  507*genFFq^5 + 198*genFFq^4 + 1076*genFFq^3 + 772*genFFq^2 + 150*genFFq + 387]
[                                                                           1019]

[ <1559, 1> ]
[               898]
[ 467*genFFq + 1234]
[ 467*genFFq + 1234]
[1245*genFFq + 1047]
[ 290*genFFq + 1362]
[ 467*genFFq + 1234]
[ 290*genFFq + 1362]
[   44*genFFq + 204]
[1245*genFFq + 1047]
[               898]
[1245*genFFq + 1047]
[ 290*genFFq + 1362]
[               898]

[ <2539, 3> ]
[                                                                            1923]
[625*genFFq^5 + 2245*genFFq^4 + 2520*genFFq^3 + 109*genFFq^2 + 1351*genFFq + 1322]
[625*genFFq^5 + 2245*genFFq^4 + 2520*genFFq^3 + 109*genFFq^2 + 1351*genFFq + 1322]
[ 98*genFFq^5 + 1002*genFFq^4 + 842*genFFq^3 + 1183*genFFq^2 + 1199*genFFq + 1371]
[ 1855*genFFq^5 + 468*genFFq^4 + 1792*genFFq^3 + 811*genFFq^2 + 2202*genFFq + 975]
[625*genFFq^5 + 2245*genFFq^4 + 2520*genFFq^3 + 109*genFFq^2 + 1351*genFFq + 1322]
[ 1855*genFFq^5 + 468*genFFq^4 + 1792*genFFq^3 + 811*genFFq^2 + 2202*genFFq + 975]
[ 2200*genFFq^5 + 1301*genFFq^4 + 2269*genFFq^3 + 79*genFFq^2 + 490*genFFq + 2210]
[ 98*genFFq^5 + 1002*genFFq^4 + 842*genFFq^3 + 1183*genFFq^2 + 1199*genFFq + 1371]
[                                                                            1923]
[ 98*genFFq^5 + 1002*genFFq^4 + 842*genFFq^3 + 1183*genFFq^2 + 1199*genFFq + 1371]
[ 1855*genFFq^5 + 468*genFFq^4 + 1792*genFFq^3 + 811*genFFq^2 + 2202*genFFq + 975]
[                                                                            1923]

[ <3631, 3> ]
[                                                                              858]
[  1660*genFFq^5 + 2710*genFFq^4 + 1778*genFFq^3 + 197*genFFq^2 + 73*genFFq + 3396]
[  1660*genFFq^5 + 2710*genFFq^4 + 1778*genFFq^3 + 197*genFFq^2 + 73*genFFq + 3396]
[355*genFFq^5 + 3095*genFFq^4 + 1977*genFFq^3 + 2831*genFFq^2 + 2542*genFFq + 2475]
[ 1862*genFFq^5 + 3346*genFFq^4 + 3578*genFFq^3 + 1634*genFFq^2 + 200*genFFq + 454]
[  1660*genFFq^5 + 2710*genFFq^4 + 1778*genFFq^3 + 197*genFFq^2 + 73*genFFq + 3396]
[ 1862*genFFq^5 + 3346*genFFq^4 + 3578*genFFq^3 + 1634*genFFq^2 + 200*genFFq + 454]
[2778*genFFq^5 + 3354*genFFq^4 + 2573*genFFq^3 + 1104*genFFq^2 + 704*genFFq + 1894]
[355*genFFq^5 + 3095*genFFq^4 + 1977*genFFq^3 + 2831*genFFq^2 + 2542*genFFq + 2475]
[                                                                              858]
[355*genFFq^5 + 3095*genFFq^4 + 1977*genFFq^3 + 2831*genFFq^2 + 2542*genFFq + 2475]
[ 1862*genFFq^5 + 3346*genFFq^4 + 3578*genFFq^3 + 1634*genFFq^2 + 200*genFFq + 454]
[                                                                              858]

[ <4339, 3> ]
[                                                                               767]
[1057*genFFq^5 + 3033*genFFq^4 + 3187*genFFq^3 + 1329*genFFq^2 + 3503*genFFq + 3940]
[1057*genFFq^5 + 3033*genFFq^4 + 3187*genFFq^3 + 1329*genFFq^2 + 3503*genFFq + 3940]
[ 3942*genFFq^5 + 1291*genFFq^4 + 2986*genFFq^3 + 1188*genFFq^2 + 1956*genFFq + 860]
[1883*genFFq^5 + 2817*genFFq^4 + 1827*genFFq^3 + 1994*genFFq^2 + 2275*genFFq + 3003]
[1057*genFFq^5 + 3033*genFFq^4 + 3187*genFFq^3 + 1329*genFFq^2 + 3503*genFFq + 3940]
[1883*genFFq^5 + 2817*genFFq^4 + 1827*genFFq^3 + 1994*genFFq^2 + 2275*genFFq + 3003]
[  2879*genFFq^5 + 1611*genFFq^4 + 19*genFFq^3 + 3899*genFFq^2 + 1204*genFFq + 3883]
[ 3942*genFFq^5 + 1291*genFFq^4 + 2986*genFFq^3 + 1188*genFFq^2 + 1956*genFFq + 860]
[                                                                               767]
[ 3942*genFFq^5 + 1291*genFFq^4 + 2986*genFFq^3 + 1188*genFFq^2 + 1956*genFFq + 860]
[1883*genFFq^5 + 2817*genFFq^4 + 1827*genFFq^3 + 1994*genFFq^2 + 2275*genFFq + 3003]
[                                                                               767]

[ <4679, 1> ]
[              2467]
[4473*genFFq + 3728]
[4473*genFFq + 3728]
[  3476*genFFq + 30]
[2775*genFFq + 1124]
[4473*genFFq + 3728]
[2775*genFFq + 1124]
[ 690*genFFq + 2508]
[  3476*genFFq + 30]
[              2467]
[  3476*genFFq + 30]
[2775*genFFq + 1124]
[              2467]

[ <5431, 3> ]
[                                                                               796]
[ 677*genFFq^5 + 3539*genFFq^4 + 1416*genFFq^3 + 1323*genFFq^2 + 1212*genFFq + 2087]
[ 677*genFFq^5 + 3539*genFFq^4 + 1416*genFFq^3 + 1323*genFFq^2 + 1212*genFFq + 2087]
[  1742*genFFq^5 + 2857*genFFq^4 + 916*genFFq^3 + 4768*genFFq^2 + 2533*genFFq + 850]
[4477*genFFq^5 + 1896*genFFq^4 + 4655*genFFq^3 + 2957*genFFq^2 + 5135*genFFq + 4568]
[ 677*genFFq^5 + 3539*genFFq^4 + 1416*genFFq^3 + 1323*genFFq^2 + 1212*genFFq + 2087]
[4477*genFFq^5 + 1896*genFFq^4 + 4655*genFFq^3 + 2957*genFFq^2 + 5135*genFFq + 4568]
[1714*genFFq^5 + 1034*genFFq^4 + 2510*genFFq^3 + 3887*genFFq^2 + 3253*genFFq + 5076]
[  1742*genFFq^5 + 2857*genFFq^4 + 916*genFFq^3 + 4768*genFFq^2 + 2533*genFFq + 850]
[                                                                               796]
[  1742*genFFq^5 + 2857*genFFq^4 + 916*genFFq^3 + 4768*genFFq^2 + 2533*genFFq + 850]
[4477*genFFq^5 + 1896*genFFq^4 + 4655*genFFq^3 + 2957*genFFq^2 + 5135*genFFq + 4568]
[                                                                               796]

[ <5659, 3> ]
[                                                                              1708]
[ 874*genFFq^5 + 1855*genFFq^4 + 5394*genFFq^3 + 2531*genFFq^2 + 5338*genFFq + 2709]
[ 874*genFFq^5 + 1855*genFFq^4 + 5394*genFFq^3 + 2531*genFFq^2 + 5338*genFFq + 2709]
[   2444*genFFq^5 + 5498*genFFq^4 + 23*genFFq^3 + 784*genFFq^2 + 3829*genFFq + 3657]
[2009*genFFq^5 + 1551*genFFq^4 + 4629*genFFq^3 + 2043*genFFq^2 + 1742*genFFq + 1508]
[ 874*genFFq^5 + 1855*genFFq^4 + 5394*genFFq^3 + 2531*genFFq^2 + 5338*genFFq + 2709]
[2009*genFFq^5 + 1551*genFFq^4 + 4629*genFFq^3 + 2043*genFFq^2 + 1742*genFFq + 1508]
[2172*genFFq^5 + 3043*genFFq^4 + 2799*genFFq^3 + 2651*genFFq^2 + 3903*genFFq + 4981]
[   2444*genFFq^5 + 5498*genFFq^4 + 23*genFFq^3 + 784*genFFq^2 + 3829*genFFq + 3657]
[                                                                              1708]
[   2444*genFFq^5 + 5498*genFFq^4 + 23*genFFq^3 + 784*genFFq^2 + 3829*genFFq + 3657]
[2009*genFFq^5 + 1551*genFFq^4 + 4629*genFFq^3 + 2043*genFFq^2 + 1742*genFFq + 1508]
[                                                                              1708]

==> anc/14a.txt <==
<131, 3>
[                                                                      127]
[ 22*genFFq^5 + 58*genFFq^4 + 91*genFFq^3 + 36*genFFq^2 + 125*genFFq + 107]
[    10*genFFq^5 + 74*genFFq^4 + 89*genFFq^3 + 64*genFFq^2 + 33*genFFq + 6]
[  19*genFFq^5 + 62*genFFq^4 + 25*genFFq^3 + 43*genFFq^2 + 102*genFFq + 15]
[  22*genFFq^5 + 58*genFFq^4 + 91*genFFq^3 + 36*genFFq^2 + 125*genFFq + 22]
[    61*genFFq^5 + 6*genFFq^4 + 32*genFFq^3 + 76*genFFq^2 + 31*genFFq + 18]
[   17*genFFq^5 + 21*genFFq^4 + 112*genFFq^3 + 4*genFFq^2 + 43*genFFq + 56]
[ 129*genFFq^5 + 90*genFFq^4 + 87*genFFq^3 + 92*genFFq^2 + 72*genFFq + 101]
[ 107*genFFq^5 + 32*genFFq^4 + 127*genFFq^3 + 56*genFFq^2 + 78*genFFq + 73]
[      37*genFFq^5 + 38*genFFq^4 + 28*genFFq^3 + genFFq^2 + 109*genFFq + 7]
[ 62*genFFq^5 + 92*genFFq^4 + 54*genFFq^3 + 30*genFFq^2 + 126*genFFq + 118]
[ 47*genFFq^5 + 112*genFFq^4 + 117*genFFq^3 + 65*genFFq^2 + 11*genFFq + 50]
[ 76*genFFq^5 + 117*genFFq^4 + 100*genFFq^3 + 41*genFFq^2 + 15*genFFq + 68]
[ 11*genFFq^5 + 29*genFFq^4 + 111*genFFq^3 + 18*genFFq^2 + 128*genFFq + 67]

<479, 3>
[                                                                         131]
[ 105*genFFq^5 + 158*genFFq^4 + 92*genFFq^3 + 188*genFFq^2 + 437*genFFq + 169]
[451*genFFq^5 + 401*genFFq^4 + 339*genFFq^3 + 147*genFFq^2 + 209*genFFq + 239]
[  29*genFFq^5 + 210*genFFq^4 + 51*genFFq^3 + 229*genFFq^2 + 111*genFFq + 405]
[ 82*genFFq^5 + 302*genFFq^4 + 384*genFFq^3 + 107*genFFq^2 + 210*genFFq + 315]
[425*genFFq^5 + 314*genFFq^4 + 206*genFFq^3 + 311*genFFq^2 + 249*genFFq + 103]
[ 382*genFFq^5 + 283*genFFq^4 + 401*genFFq^3 + 451*genFFq^2 + 11*genFFq + 218]
[285*genFFq^5 + 300*genFFq^4 + 299*genFFq^3 + 361*genFFq^2 + 400*genFFq + 262]
[330*genFFq^5 + 155*genFFq^4 + 295*genFFq^3 + 424*genFFq^2 + 246*genFFq + 375]
[  41*genFFq^5 + 45*genFFq^4 + 217*genFFq^3 + 282*genFFq^2 + 190*genFFq + 208]
[ 359*genFFq^5 + 379*genFFq^4 + 441*genFFq^3 + 15*genFFq^2 + 129*genFFq + 209]
[ 261*genFFq^5 + 175*genFFq^4 + 39*genFFq^3 + 301*genFFq^2 + 356*genFFq + 302]
[  269*genFFq^5 + 23*genFFq^4 + 184*genFFq^3 + 15*genFFq^2 + 454*genFFq + 261]
[ 14*genFFq^5 + 372*genFFq^4 + 355*genFFq^3 + 436*genFFq^2 + 196*genFFq + 394]

<1091, 3>
[                                                                          1046]
[ 432*genFFq^5 + 792*genFFq^4 + 322*genFFq^3 + 1009*genFFq^2 + 906*genFFq + 243]
[   544*genFFq^5 + 402*genFFq^4 + 250*genFFq^3 + 183*genFFq^2 + 69*genFFq + 610]
[   757*genFFq^5 + 640*genFFq^4 + 919*genFFq^3 + 943*genFFq^2 + 45*genFFq + 964]
[ 614*genFFq^5 + 185*genFFq^4 + 665*genFFq^3 + 1047*genFFq^2 + 554*genFFq + 602]
[ 300*genFFq^5 + 439*genFFq^4 + 371*genFFq^3 + 187*genFFq^2 + 1050*genFFq + 907]
[ 1004*genFFq^5 + 416*genFFq^4 + 401*genFFq^3 + 348*genFFq^2 + 525*genFFq + 752]
[  944*genFFq^5 + 303*genFFq^4 + 581*genFFq^3 + 572*genFFq^2 + 296*genFFq + 992]
[  300*genFFq^5 + 794*genFFq^4 + 336*genFFq^3 + 88*genFFq^2 + 204*genFFq + 1034]
[  907*genFFq^5 + 580*genFFq^4 + 200*genFFq^3 + 978*genFFq^2 + 335*genFFq + 503]
[ 1044*genFFq^5 + 759*genFFq^4 + 292*genFFq^3 + 896*genFFq^2 + 826*genFFq + 629]
[ 317*genFFq^5 + 870*genFFq^4 + 414*genFFq^3 + 1032*genFFq^2 + 924*genFFq + 925]
[    6*genFFq^5 + 781*genFFq^4 + 800*genFFq^3 + 731*genFFq^2 + 495*genFFq + 959]
[  818*genFFq^5 + 578*genFFq^4 + 339*genFFq^3 + 547*genFFq^2 + 963*genFFq + 682]

<1151, 3>
[                                                                            481]
[   289*genFFq^5 + 143*genFFq^4 + 540*genFFq^3 + 759*genFFq^2 + 831*genFFq + 928]
[     637*genFFq^5 + 592*genFFq^4 + 707*genFFq^3 + 25*genFFq^2 + 45*genFFq + 501]
[  807*genFFq^5 + 825*genFFq^4 + 382*genFFq^3 + 368*genFFq^2 + 780*genFFq + 1094]
[    608*genFFq^5 + 942*genFFq^4 + 1097*genFFq^3 + 537*genFFq^2 + 64*genFFq + 78]
[   706*genFFq^5 + 575*genFFq^4 + 124*genFFq^3 + 362*genFFq^2 + 684*genFFq + 142]
[   344*genFFq^5 + 990*genFFq^4 + 741*genFFq^3 + 556*genFFq^2 + 785*genFFq + 974]
[ 377*genFFq^5 + 950*genFFq^4 + 1137*genFFq^3 + 878*genFFq^2 + 1028*genFFq + 539]
[   21*genFFq^5 + 1070*genFFq^4 + 164*genFFq^3 + 982*genFFq^2 + 574*genFFq + 557]
[  1106*genFFq^5 + 350*genFFq^4 + 535*genFFq^3 + 169*genFFq^2 + 569*genFFq + 138]
[     405*genFFq^5 + 7*genFFq^4 + 994*genFFq^3 + 371*genFFq^2 + 557*genFFq + 356]
[  592*genFFq^5 + 81*genFFq^4 + 1141*genFFq^3 + 848*genFFq^2 + 1133*genFFq + 263]
[ 480*genFFq^5 + 549*genFFq^4 + 961*genFFq^3 + 1001*genFFq^2 + 1133*genFFq + 863]
[   905*genFFq^5 + 486*genFFq^4 + 198*genFFq^3 + 337*genFFq^2 + 446*genFFq + 602]

<1319, 3>
[                                                                             469]
[    860*genFFq^5 + 294*genFFq^4 + 1061*genFFq^3 + 92*genFFq^2 + 829*genFFq + 263]
[  299*genFFq^5 + 667*genFFq^4 + 1166*genFFq^3 + 513*genFFq^2 + 1099*genFFq + 135]
[   844*genFFq^5 + 579*genFFq^4 + 104*genFFq^3 + 788*genFFq^2 + 643*genFFq + 1183]
[  821*genFFq^5 + 1299*genFFq^4 + 447*genFFq^3 + 494*genFFq^2 + 328*genFFq + 1295]
[   819*genFFq^5 + 356*genFFq^4 + 1021*genFFq^3 + 197*genFFq^2 + 262*genFFq + 718]
[  971*genFFq^5 + 1162*genFFq^4 + 345*genFFq^3 + 113*genFFq^2 + 1296*genFFq + 585]
[   325*genFFq^5 + 291*genFFq^4 + 209*genFFq^3 + 321*genFFq^2 + 1149*genFFq + 976]
[   174*genFFq^5 + 954*genFFq^4 + 806*genFFq^3 + 1099*genFFq^2 + 108*genFFq + 817]
[    786*genFFq^5 + 1224*genFFq^4 + 579*genFFq^3 + 93*genFFq^2 + 316*genFFq + 866]
[1313*genFFq^5 + 1068*genFFq^4 + 357*genFFq^3 + 517*genFFq^2 + 1283*genFFq + 1122]
[    1177*genFFq^5 + 616*genFFq^4 + 772*genFFq^3 + 850*genFFq^2 + 686*genFFq + 77]
[  429*genFFq^5 + 881*genFFq^4 + 1274*genFFq^3 + 966*genFFq^2 + 730*genFFq + 1289]
[    848*genFFq^5 + 181*genFFq^4 + 506*genFFq^3 + 586*genFFq^2 + 34*genFFq + 1298]

<1559, 3>
[                                                                             619]
[   591*genFFq^5 + 1207*genFFq^4 + 978*genFFq^3 + 785*genFFq^2 + 443*genFFq + 896]
[  126*genFFq^5 + 729*genFFq^4 + 1423*genFFq^3 + 155*genFFq^2 + 1067*genFFq + 406]
[   978*genFFq^5 + 803*genFFq^4 + 988*genFFq^3 + 593*genFFq^2 + 1298*genFFq + 373]
[  966*genFFq^5 + 416*genFFq^4 + 621*genFFq^3 + 1038*genFFq^2 + 1496*genFFq + 146]
[  205*genFFq^5 + 974*genFFq^4 + 1174*genFFq^3 + 1501*genFFq^2 + 1108*genFFq + 32]
[   1173*genFFq^5 + 1161*genFFq^4 + 592*genFFq^3 + 917*genFFq^2 + 58*genFFq + 865]
[ 1524*genFFq^5 + 121*genFFq^4 + 1041*genFFq^3 + 793*genFFq^2 + 1236*genFFq + 828]
[                  723*genFFq^5 + 598*genFFq^4 + 1433*genFFq^3 + 824*genFFq + 431]
[   336*genFFq^5 + 301*genFFq^4 + 364*genFFq^3 + 117*genFFq^2 + 630*genFFq + 1350]
[ 968*genFFq^5 + 694*genFFq^4 + 1411*genFFq^3 + 761*genFFq^2 + 1383*genFFq + 1048]
[  60*genFFq^5 + 1004*genFFq^4 + 170*genFFq^3 + 744*genFFq^2 + 1176*genFFq + 1378]
[ 623*genFFq^5 + 1106*genFFq^4 + 241*genFFq^3 + 1532*genFFq^2 + 1439*genFFq + 236]
[    1123*genFFq^5 + 1342*genFFq^4 + 475*genFFq^3 + 90*genFFq^2 + 78*genFFq + 866]

<1811, 3>
[                                                                             1169]
[   1208*genFFq^5 + 1696*genFFq^4 + 160*genFFq^3 + 73*genFFq^2 + 103*genFFq + 1439]
[   318*genFFq^5 + 1286*genFFq^4 + 258*genFFq^3 + 412*genFFq^2 + 234*genFFq + 1148]
[      887*genFFq^5 + 22*genFFq^4 + 993*genFFq^3 + 238*genFFq^2 + 311*genFFq + 300]
[    505*genFFq^5 + 721*genFFq^4 + 1674*genFFq^3 + 62*genFFq^2 + 1055*genFFq + 392]
[  927*genFFq^5 + 366*genFFq^4 + 1538*genFFq^3 + 996*genFFq^2 + 1058*genFFq + 1338]
[ 1702*genFFq^5 + 1598*genFFq^4 + 1005*genFFq^3 + 1647*genFFq^2 + 364*genFFq + 246]
[   1464*genFFq^5 + 1000*genFFq^4 + 26*genFFq^3 + 940*genFFq^2 + 1624*genFFq + 202]
[   779*genFFq^5 + 542*genFFq^4 + 427*genFFq^3 + 1089*genFFq^2 + 1735*genFFq + 987]
[  807*genFFq^5 + 1145*genFFq^4 + 1714*genFFq^3 + 533*genFFq^2 + 628*genFFq + 1665]
[    1502*genFFq^5 + 1689*genFFq^4 + 91*genFFq^3 + 1479*genFFq^2 + 251*genFFq + 97]
[1393*genFFq^5 + 1476*genFFq^4 + 1096*genFFq^3 + 1315*genFFq^2 + 615*genFFq + 1602]
[   1613*genFFq^5 + 1557*genFFq^4 + 1377*genFFq^3 + 51*genFFq^2 + 196*genFFq + 812]
[   1200*genFFq^5 + 1265*genFFq^4 + 51*genFFq^3 + 1008*genFFq^2 + 678*genFFq + 921]

<1931, 3>
[                                                                              1854]
[   818*genFFq^5 + 1365*genFFq^4 + 1213*genFFq^3 + 338*genFFq^2 + 1687*genFFq + 700]
[   1354*genFFq^5 + 934*genFFq^4 + 1701*genFFq^3 + 945*genFFq^2 + 1542*genFFq + 544]
[  177*genFFq^5 + 1832*genFFq^4 + 228*genFFq^3 + 1918*genFFq^2 + 1807*genFFq + 1840]
[    501*genFFq^5 + 1372*genFFq^4 + 1636*genFFq^3 + 127*genFFq^2 + 807*genFFq + 694]
[  1299*genFFq^5 + 1116*genFFq^4 + 923*genFFq^3 + 1759*genFFq^2 + 1538*genFFq + 809]
[    1768*genFFq^5 + 390*genFFq^4 + 832*genFFq^3 + 1535*genFFq^2 + 999*genFFq + 806]
[ 1866*genFFq^5 + 1773*genFFq^4 + 1349*genFFq^3 + 1790*genFFq^2 + 1575*genFFq + 156]
[  1712*genFFq^5 + 1136*genFFq^4 + 1300*genFFq^3 + 1853*genFFq^2 + 640*genFFq + 962]
[    696*genFFq^5 + 1778*genFFq^4 + 1823*genFFq^3 + 280*genFFq^2 + 719*genFFq + 557]
[    598*genFFq^5 + 1645*genFFq^4 + 1861*genFFq^3 + 540*genFFq^2 + 933*genFFq + 693]
[      1795*genFFq^5 + 979*genFFq^4 + 806*genFFq^3 + 54*genFFq^2 + 893*genFFq + 814]
[  1116*genFFq^5 + 1646*genFFq^4 + 1480*genFFq^3 + 220*genFFq^2 + 740*genFFq + 1547]
[        283*genFFq^5 + 80*genFFq^4 + 250*genFFq^3 + 614*genFFq^2 + 80*genFFq + 522]

<1979, 3>
[                                                                              1522]
[       67*genFFq^5 + 19*genFFq^4 + 335*genFFq^3 + 561*genFFq^2 + 1207*genFFq + 427]
[    1828*genFFq^5 + 23*genFFq^4 + 1518*genFFq^3 + 1201*genFFq^2 + 87*genFFq + 1162]
[   907*genFFq^5 + 1502*genFFq^4 + 1791*genFFq^3 + 1339*genFFq^2 + 326*genFFq + 507]
[  846*genFFq^5 + 1737*genFFq^4 + 1318*genFFq^3 + 1384*genFFq^2 + 1736*genFFq + 249]
[   556*genFFq^5 + 468*genFFq^4 + 1524*genFFq^3 + 1088*genFFq^2 + 789*genFFq + 1511]
[    984*genFFq^5 + 394*genFFq^4 + 1471*genFFq^3 + 1656*genFFq^2 + 875*genFFq + 303]
[   1825*genFFq^5 + 955*genFFq^4 + 1583*genFFq^3 + 1951*genFFq^2 + 175*genFFq + 728]
[     991*genFFq^5 + 1432*genFFq^4 + 934*genFFq^3 + 780*genFFq^2 + 399*genFFq + 959]
[    172*genFFq^5 + 841*genFFq^4 + 1468*genFFq^3 + 1262*genFFq^2 + 473*genFFq + 679]
[ 1911*genFFq^5 + 338*genFFq^4 + 1771*genFFq^3 + 1964*genFFq^2 + 1668*genFFq + 1400]
[1778*genFFq^5 + 1860*genFFq^4 + 1970*genFFq^3 + 1962*genFFq^2 + 1875*genFFq + 1574]
[      1623*genFFq^5 + 293*genFFq^4 + 177*genFFq^3 + 80*genFFq^2 + 59*genFFq + 1312]
[  1802*genFFq^5 + 1338*genFFq^4 + 840*genFFq^3 + 1405*genFFq^2 + 662*genFFq + 1288]

==> anc/14b.txt <==
<131, 3>
[                                                                       29]
[  63*genFFq^5 + 47*genFFq^4 + 76*genFFq^3 + 115*genFFq^2 + 90*genFFq + 97]
[   128*genFFq^5 + 4*genFFq^4 + 65*genFFq^3 + 7*genFFq^2 + 108*genFFq + 82]
[         74*genFFq^5 + 76*genFFq^4 + 56*genFFq^3 + 2*genFFq^2 + 87*genFFq]
[  38*genFFq^5 + 124*genFFq^4 + 50*genFFq^3 + 86*genFFq^2 + 73*genFFq + 94]
[    75*genFFq^5 + 31*genFFq^4 + 78*genFFq^3 + 87*genFFq^2 + 51*genFFq + 5]
[ 120*genFFq^5 + 102*genFFq^4 + 20*genFFq^3 + 113*genFFq^2 + 3*genFFq + 26]
[ 129*genFFq^5 + 90*genFFq^4 + 87*genFFq^3 + 92*genFFq^2 + 72*genFFq + 101]
[ 21*genFFq^5 + 103*genFFq^4 + 69*genFFq^3 + 82*genFFq^2 + 30*genFFq + 124]
[   72*genFFq^5 + 35*genFFq^4 + 12*genFFq^3 + 94*genFFq^2 + 28*genFFq + 56]
[   17*genFFq^5 + 21*genFFq^4 + 112*genFFq^3 + 4*genFFq^2 + 43*genFFq + 13]
[  125*genFFq^5 + 8*genFFq^4 + 130*genFFq^3 + 14*genFFq^2 + 85*genFFq + 60]
[ 99*genFFq^5 + 130*genFFq^4 + 82*genFFq^3 + 31*genFFq^2 + 104*genFFq + 89]
[  50*genFFq^5 + 108*genFFq^4 + 52*genFFq^3 + 58*genFFq^2 + 34*genFFq + 46]

<479, 3>
[                                                                         467]
[  442*genFFq^5 + 67*genFFq^4 + 477*genFFq^3 + 45*genFFq^2 + 123*genFFq + 164]
[  83*genFFq^5 + 51*genFFq^4 + 328*genFFq^3 + 453*genFFq^2 + 225*genFFq + 132]
[ 25*genFFq^5 + 330*genFFq^4 + 438*genFFq^3 + 110*genFFq^2 + 221*genFFq + 452]
[  101*genFFq^5 + 165*genFFq^4 + 295*genFFq^3 + 394*genFFq^2 + 382*genFFq + 2]
[  117*genFFq^5 + 336*genFFq^4 + 378*genFFq^3 + 253*genFFq^2 + 52*genFFq + 55]
[415*genFFq^5 + 113*genFFq^4 + 355*genFFq^3 + 444*genFFq^2 + 462*genFFq + 368]
[285*genFFq^5 + 300*genFFq^4 + 299*genFFq^3 + 361*genFFq^2 + 400*genFFq + 262]
[  247*genFFq^5 + 36*genFFq^4 + 88*genFFq^3 + 146*genFFq^2 + 208*genFFq + 240]
[ 140*genFFq^5 + 367*genFFq^4 + 457*genFFq^3 + 54*genFFq^2 + 116*genFFq + 202]
[ 394*genFFq^5 + 424*genFFq^4 + 36*genFFq^3 + 346*genFFq^2 + 386*genFFq + 385]
[  268*genFFq^5 + 133*genFFq^4 + 67*genFFq^3 + 339*genFFq^2 + 38*genFFq + 153]
[ 179*genFFq^5 + 24*genFFq^4 + 422*genFFq^3 + 206*genFFq^2 + 379*genFFq + 118]
[   362*genFFq^5 + 41*genFFq^4 + 101*genFFq^3 + 467*genFFq^2 + 31*genFFq + 76]

<1091, 3>
[                                                                            476]
[     70*genFFq^5 + 354*genFFq^4 + 351*genFFq^3 + 37*genFFq^2 + 952*genFFq + 543]
[    752*genFFq^5 + 440*genFFq^4 + 497*genFFq^3 + 16*genFFq^2 + 924*genFFq + 144]
[      457*genFFq^5 + 9*genFFq^4 + 184*genFFq^3 + 19*genFFq^2 + 434*genFFq + 381]
[ 472*genFFq^5 + 618*genFFq^4 + 1038*genFFq^3 + 834*genFFq^2 + 1016*genFFq + 362]
[   990*genFFq^5 + 736*genFFq^4 + 729*genFFq^3 + 663*genFFq^2 + 202*genFFq + 332]
[    815*genFFq^5 + 67*genFFq^4 + 868*genFFq^3 + 606*genFFq^2 + 502*genFFq + 481]
[   944*genFFq^5 + 303*genFFq^4 + 581*genFFq^3 + 572*genFFq^2 + 296*genFFq + 992]
[  894*genFFq^5 + 1011*genFFq^4 + 848*genFFq^3 + 683*genFFq^2 + 74*genFFq + 1080]
[ 1084*genFFq^5 + 572*genFFq^4 + 1074*genFFq^3 + 428*genFFq^2 + 417*genFFq + 654]
[   172*genFFq^5 + 168*genFFq^4 + 900*genFFq^3 + 196*genFFq^2 + 49*genFFq + 1058]
[  1055*genFFq^5 + 332*genFFq^4 + 962*genFFq^3 + 610*genFFq^2 + 202*genFFq + 850]
[  525*genFFq^5 + 389*genFFq^4 + 984*genFFq^3 + 484*genFFq^2 + 145*genFFq + 1000]
[   966*genFFq^5 + 805*genFFq^4 + 356*genFFq^3 + 757*genFFq^2 + 925*genFFq + 373]

<1151, 3>
[                                                                            999]
[  711*genFFq^5 + 293*genFFq^4 + 102*genFFq^3 + 289*genFFq^2 + 526*genFFq + 1122]
[  630*genFFq^5 + 495*genFFq^4 + 894*genFFq^3 + 426*genFFq^2 + 971*genFFq + 1056]
[  296*genFFq^5 + 1001*genFFq^4 + 862*genFFq^3 + 755*genFFq^2 + 1138*genFFq + 41]
[ 600*genFFq^5 + 1081*genFFq^4 + 125*genFFq^3 + 1045*genFFq^2 + 591*genFFq + 885]
[   464*genFFq^5 + 50*genFFq^4 + 1052*genFFq^3 + 407*genFFq^2 + 396*genFFq + 304]
[    19*genFFq^5 + 916*genFFq^4 + 56*genFFq^3 + 671*genFFq^2 + 262*genFFq + 1060]
[ 377*genFFq^5 + 950*genFFq^4 + 1137*genFFq^3 + 878*genFFq^2 + 1028*genFFq + 539]
[    329*genFFq^5 + 136*genFFq^4 + 68*genFFq^3 + 734*genFFq^2 + 671*genFFq + 549]
[     1029*genFFq^5 + 45*genFFq^4 + 2*genFFq^3 + 310*genFFq^2 + 218*genFFq + 106]
[   758*genFFq^5 + 243*genFFq^4 + 633*genFFq^3 + 689*genFFq^2 + 195*genFFq + 389]
[  1002*genFFq^5 + 267*genFFq^4 + 820*genFFq^3 + 154*genFFq^2 + 468*genFFq + 749]
[    721*genFFq^5 + 613*genFFq^4 + 385*genFFq^3 + 16*genFFq^2 + 593*genFFq + 496]
[    903*genFFq^5 + 804*genFFq^4 + 82*genFFq^3 + 928*genFFq^2 + 546*genFFq + 845]

<1319, 3>
[                                                                          1305]
[  535*genFFq^5 + 940*genFFq^4 + 507*genFFq^3 + 151*genFFq^2 + 469*genFFq + 286]
[   500*genFFq^5 + 54*genFFq^4 + 955*genFFq^3 + 819*genFFq^2 + 968*genFFq + 184]
[    848*genFFq^5 + 9*genFFq^4 + 352*genFFq^3 + 139*genFFq^2 + 379*genFFq + 100]
[  872*genFFq^5 + 398*genFFq^4 + 783*genFFq^3 + 389*genFFq^2 + 749*genFFq + 976]
[  1116*genFFq^5 + 1213*genFFq^4 + 997*genFFq^3 + 5*genFFq^2 + 349*genFFq + 397]
[ 745*genFFq^5 + 298*genFFq^4 + 824*genFFq^3 + 355*genFFq^2 + 592*genFFq + 1197]
[ 325*genFFq^5 + 291*genFFq^4 + 209*genFFq^3 + 321*genFFq^2 + 1149*genFFq + 976]
[ 1093*genFFq^5 + 497*genFFq^4 + 598*genFFq^3 + 70*genFFq^2 + 1255*genFFq + 367]
[ 403*genFFq^5 + 286*genFFq^4 + 1060*genFFq^3 + 732*genFFq^2 + 83*genFFq + 1158]
[  76*genFFq^5 + 981*genFFq^4 + 1238*genFFq^3 + 641*genFFq^2 + 429*genFFq + 180]
[ 575*genFFq^5 + 912*genFFq^4 + 449*genFFq^3 + 238*genFFq^2 + 1254*genFFq + 906]
[   827*genFFq^5 + 919*genFFq^4 + 609*genFFq^3 + 96*genFFq^2 + 410*genFFq + 739]
[  538*genFFq^5 + 1209*genFFq^4 + 678*genFFq^3 + 22*genFFq^2 + 236*genFFq + 239]

<1559, 3>
[                                                                            1111]
[   942*genFFq^5 + 407*genFFq^4 + 245*genFFq^3 + 426*genFFq^2 + 1309*genFFq + 330]
[  585*genFFq^5 + 726*genFFq^4 + 839*genFFq^3 + 462*genFFq^2 + 1353*genFFq + 1306]
[  397*genFFq^5 + 1494*genFFq^4 + 36*genFFq^3 + 1427*genFFq^2 + 1454*genFFq + 890]
[    143*genFFq^5 + 329*genFFq^4 + 46*genFFq^3 + 1516*genFFq^2 + 757*genFFq + 548]
[ 618*genFFq^5 + 1262*genFFq^4 + 259*genFFq^3 + 1522*genFFq^2 + 227*genFFq + 1039]
[ 332*genFFq^5 + 1503*genFFq^4 + 1359*genFFq^3 + 616*genFFq^2 + 1470*genFFq + 359]
[ 1524*genFFq^5 + 121*genFFq^4 + 1041*genFFq^3 + 793*genFFq^2 + 1236*genFFq + 828]
[    181*genFFq^5 + 524*genFFq^4 + 408*genFFq^3 + 1168*genFFq^2 + 800*genFFq + 39]
[  62*genFFq^5 + 1497*genFFq^4 + 817*genFFq^3 + 1422*genFFq^2 + 983*genFFq + 1307]
[  1540*genFFq^5 + 307*genFFq^4 + 824*genFFq^3 + 1199*genFFq^2 + 846*genFFq + 523]
[   1150*genFFq^5 + 716*genFFq^4 + 1508*genFFq^3 + 261*genFFq^2 + 81*genFFq + 237]
[  350*genFFq^5 + 664*genFFq^4 + 458*genFFq^3 + 1025*genFFq^2 + 640*genFFq + 1232]
[  124*genFFq^5 + 255*genFFq^4 + 1284*genFFq^3 + 331*genFFq^2 + 679*genFFq + 1092]

<1811, 3>
[                                                                            1151]
[ 758*genFFq^5 + 1448*genFFq^4 + 820*genFFq^3 + 1506*genFFq^2 + 1207*genFFq + 856]
[1336*genFFq^5 + 1348*genFFq^4 + 93*genFFq^3 + 1412*genFFq^2 + 1769*genFFq + 1291]
[ 652*genFFq^5 + 1623*genFFq^4 + 734*genFFq^3 + 765*genFFq^2 + 1129*genFFq + 1769]
[ 1496*genFFq^5 + 913*genFFq^4 + 462*genFFq^3 + 822*genFFq^2 + 1135*genFFq + 1757]
[ 1792*genFFq^5 + 561*genFFq^4 + 873*genFFq^3 + 636*genFFq^2 + 1592*genFFq + 1203]
[ 1808*genFFq^5 + 1423*genFFq^4 + 1091*genFFq^3 + 577*genFFq^2 + 442*genFFq + 152]
[  1464*genFFq^5 + 1000*genFFq^4 + 26*genFFq^3 + 940*genFFq^2 + 1624*genFFq + 202]
[      94*genFFq^5 + 84*genFFq^4 + 828*genFFq^3 + 1238*genFFq^2 + 35*genFFq + 161]
[   386*genFFq^5 + 422*genFFq^4 + 279*genFFq^3 + 614*genFFq^2 + 1685*genFFq + 126]
[ 1508*genFFq^5 + 654*genFFq^4 + 1531*genFFq^3 + 325*genFFq^2 + 1178*genFFq + 247]
[  76*genFFq^5 + 1378*genFFq^4 + 130*genFFq^3 + 1078*genFFq^2 + 876*genFFq + 1164]
[  577*genFFq^5 + 978*genFFq^4 + 844*genFFq^3 + 702*genFFq^2 + 1313*genFFq + 1362]
[   947*genFFq^5 + 538*genFFq^4 + 905*genFFq^3 + 1375*genFFq^2 + 526*genFFq + 336]

<1931, 3>
[                                                                               609]
[     65*genFFq^5 + 951*genFFq^4 + 1621*genFFq^3 + 620*genFFq^2 + 656*genFFq + 1154]
[   760*genFFq^5 + 1710*genFFq^4 + 1188*genFFq^3 + 750*genFFq^2 + 675*genFFq + 1136]
[   1409*genFFq^5 + 837*genFFq^4 + 786*genFFq^3 + 1474*genFFq^2 + 1574*genFFq + 109]
[    1318*genFFq^5 + 1025*genFFq^4 + 1120*genFFq^3 + 484*genFFq^2 + 558*genFFq + 49]
[      437*genFFq^5 + 1445*genFFq^4 + 12*genFFq^3 + 964*genFFq^2 + 75*genFFq + 1890]
[   1411*genFFq^5 + 312*genFFq^4 + 1792*genFFq^3 + 1272*genFFq^2 + 795*genFFq + 958]
[ 1866*genFFq^5 + 1773*genFFq^4 + 1349*genFFq^3 + 1790*genFFq^2 + 1575*genFFq + 156]
[   1352*genFFq^5 + 1592*genFFq^4 + 627*genFFq^3 + 562*genFFq^2 + 768*genFFq + 1694]
[  1689*genFFq^5 + 643*genFFq^4 + 1231*genFFq^3 + 844*genFFq^2 + 1698*genFFq + 1469]
[   849*genFFq^5 + 1152*genFFq^4 + 901*genFFq^3 + 1824*genFFq^2 + 1355*genFFq + 188]
[   288*genFFq^5 + 1706*genFFq^4 + 162*genFFq^3 + 381*genFFq^2 + 1195*genFFq + 1055]
[  1053*genFFq^5 + 1420*genFFq^4 + 353*genFFq^3 + 1922*genFFq^2 + 755*genFFq + 1179]
[ 1180*genFFq^5 + 1568*genFFq^4 + 1431*genFFq^3 + 680*genFFq^2 + 1526*genFFq + 1496]

<1979, 3>
[                                                                              1476]
[    855*genFFq^5 + 504*genFFq^4 + 1517*genFFq^3 + 753*genFFq^2 + 1361*genFFq + 114]
[  1147*genFFq^5 + 820*genFFq^4 + 970*genFFq^3 + 1873*genFFq^2 + 1748*genFFq + 1135]
[   1206*genFFq^5 + 1313*genFFq^4 + 712*genFFq^3 + 390*genFFq^2 + 1961*genFFq + 941]
[   624*genFFq^5 + 275*genFFq^4 + 1922*genFFq^3 + 452*genFFq^2 + 1059*genFFq + 1266]
[ 1762*genFFq^5 + 1160*genFFq^4 + 1875*genFFq^3 + 1529*genFFq^2 + 1561*genFFq + 914]
[   1934*genFFq^5 + 825*genFFq^4 + 1097*genFFq^3 + 404*genFFq^2 + 1709*genFFq + 195]
[   1825*genFFq^5 + 955*genFFq^4 + 1583*genFFq^3 + 1951*genFFq^2 + 175*genFFq + 728]
[  389*genFFq^5 + 1445*genFFq^4 + 966*genFFq^3 + 1486*genFFq^2 + 1575*genFFq + 1597]
[   578*genFFq^5 + 498*genFFq^4 + 1259*genFFq^3 + 1961*genFFq^2 + 1110*genFFq + 772]
[ 1747*genFFq^5 + 1290*genFFq^4 + 922*genFFq^3 + 1251*genFFq^2 + 1931*genFFq + 1484]
[     1600*genFFq^5 + 1740*genFFq^4 + 217*genFFq^3 + 716*genFFq^2 + 829*genFFq + 53]
[    1689*genFFq^5 + 1671*genFFq^4 + 481*genFFq^3 + 41*genFFq^2 + 1592*genFFq + 302]
[    1260*genFFq^5 + 813*genFFq^4 + 369*genFFq^3 + 289*genFFq^2 + 489*genFFq + 1213]

==> anc/15a.txt <==
<239, 3>
[ 157*genFFq^5 + 79*genFFq^4 + 211*genFFq^3 + 153*genFFq^2 + 188*genFFq + 46]
[ 169*genFFq^5 + 99*genFFq^4 + 182*genFFq^3 + 154*genFFq^2 + 192*genFFq + 99]
[   96*genFFq^5 + 187*genFFq^4 + 68*genFFq^3 + 88*genFFq^2 + 172*genFFq + 63]
[185*genFFq^5 + 205*genFFq^4 + 20*genFFq^3 + 123*genFFq^2 + 134*genFFq + 112]
[215*genFFq^5 + 228*genFFq^4 + 200*genFFq^3 + 173*genFFq^2 + 63*genFFq + 188]
[  190*genFFq^5 + 226*genFFq^4 + 4*genFFq^3 + 88*genFFq^2 + 100*genFFq + 115]
[  78*genFFq^5 + 180*genFFq^4 + 7*genFFq^3 + 155*genFFq^2 + 190*genFFq + 177]
[ 150*genFFq^5 + 194*genFFq^4 + 82*genFFq^3 + 15*genFFq^2 + 237*genFFq + 159]
[   163*genFFq^5 + 117*genFFq^4 + 7*genFFq^3 + 97*genFFq^2 + 161*genFFq + 47]
[  79*genFFq^5 + 66*genFFq^4 + 119*genFFq^3 + 235*genFFq^2 + 221*genFFq + 45]
[   127*genFFq^5 + 37*genFFq^4 + 87*genFFq^3 + 28*genFFq^2 + 146*genFFq + 82]
[ 181*genFFq^5 + 54*genFFq^4 + 154*genFFq^3 + 33*genFFq^2 + 187*genFFq + 179]
[  208*genFFq^5 + 66*genFFq^4 + 217*genFFq^3 + 55*genFFq^2 + 159*genFFq + 91]
[  149*genFFq^5 + 79*genFFq^4 + 191*genFFq^3 + 94*genFFq^2 + 122*genFFq + 12]
[  132*genFFq^5 + 40*genFFq^4 + 188*genFFq^3 + 4*genFFq^2 + 218*genFFq + 175]

<359, 3>
[ 80*genFFq^5 + 265*genFFq^4 + 214*genFFq^3 + 291*genFFq^2 + 145*genFFq + 158]
[   59*genFFq^5 + 220*genFFq^4 + 215*genFFq^3 + 286*genFFq^2 + 67*genFFq + 85]
[ 221*genFFq^5 + 74*genFFq^4 + 352*genFFq^3 + 289*genFFq^2 + 124*genFFq + 132]
[301*genFFq^5 + 311*genFFq^4 + 266*genFFq^3 + 234*genFFq^2 + 290*genFFq + 253]
[176*genFFq^5 + 173*genFFq^4 + 231*genFFq^3 + 228*genFFq^2 + 234*genFFq + 152]
[237*genFFq^5 + 113*genFFq^4 + 128*genFFq^3 + 303*genFFq^2 + 114*genFFq + 215]
[  353*genFFq^5 + 143*genFFq^4 + 180*genFFq^3 + 30*genFFq^2 + 264*genFFq + 89]
[  10*genFFq^5 + 310*genFFq^4 + 230*genFFq^3 + 50*genFFq^2 + 343*genFFq + 356]
[ 130*genFFq^5 + 302*genFFq^4 + 320*genFFq^3 + 181*genFFq^2 + 295*genFFq + 76]
[ 97*genFFq^5 + 336*genFFq^4 + 347*genFFq^3 + 192*genFFq^2 + 126*genFFq + 219]
[  78*genFFq^5 + 19*genFFq^4 + 248*genFFq^3 + 188*genFFq^2 + 140*genFFq + 348]
[   115*genFFq^5 + 65*genFFq^4 + 64*genFFq^3 + 266*genFFq^2 + 27*genFFq + 202]
[105*genFFq^5 + 104*genFFq^4 + 292*genFFq^3 + 153*genFFq^2 + 325*genFFq + 305]
[  90*genFFq^5 + 218*genFFq^4 + 27*genFFq^3 + 221*genFFq^2 + 271*genFFq + 137]
[      genFFq^5 + 120*genFFq^4 + 316*genFFq^3 + 190*genFFq^2 + 14*genFFq + 62]

<719, 3>
[  76*genFFq^5 + 84*genFFq^4 + 388*genFFq^3 + 332*genFFq^2 + 711*genFFq + 624]
[ 370*genFFq^5 + 287*genFFq^4 + 334*genFFq^3 + 708*genFFq^2 + 413*genFFq + 49]
[358*genFFq^5 + 279*genFFq^4 + 527*genFFq^3 + 241*genFFq^2 + 638*genFFq + 704]
[448*genFFq^5 + 108*genFFq^4 + 522*genFFq^3 + 666*genFFq^2 + 129*genFFq + 627]
[135*genFFq^5 + 543*genFFq^4 + 625*genFFq^3 + 180*genFFq^2 + 503*genFFq + 135]
[  278*genFFq^5 + 329*genFFq^4 + 5*genFFq^3 + 599*genFFq^2 + 363*genFFq + 708]
[459*genFFq^5 + 486*genFFq^4 + 622*genFFq^3 + 654*genFFq^2 + 622*genFFq + 245]
[450*genFFq^5 + 140*genFFq^4 + 505*genFFq^3 + 197*genFFq^2 + 655*genFFq + 300]
[572*genFFq^5 + 126*genFFq^4 + 270*genFFq^3 + 224*genFFq^2 + 137*genFFq + 583]
[436*genFFq^5 + 307*genFFq^4 + 682*genFFq^3 + 362*genFFq^2 + 564*genFFq + 398]
[ 134*genFFq^5 + 41*genFFq^4 + 592*genFFq^3 + 447*genFFq^2 + 476*genFFq + 330]
[ 466*genFFq^5 + 40*genFFq^4 + 693*genFFq^3 + 181*genFFq^2 + 594*genFFq + 658]
[  8*genFFq^5 + 472*genFFq^4 + 701*genFFq^3 + 290*genFFq^2 + 352*genFFq + 457]
[  541*genFFq^5 + 278*genFFq^4 + 31*genFFq^3 + 159*genFFq^2 + 15*genFFq + 397]
[225*genFFq^5 + 616*genFFq^4 + 663*genFFq^3 + 391*genFFq^2 + 533*genFFq + 109]

<1319, 3>
[  1139*genFFq^5 + 671*genFFq^4 + 945*genFFq^3 + 821*genFFq^2 + 963*genFFq + 910]
[   648*genFFq^5 + 951*genFFq^4 + 724*genFFq^3 + 1246*genFFq^2 + 82*genFFq + 654]
[ 1277*genFFq^5 + 644*genFFq^4 + 143*genFFq^3 + 422*genFFq^2 + 954*genFFq + 1102]
[     213*genFFq^5 + 74*genFFq^4 + 417*genFFq^3 + 332*genFFq^2 + 16*genFFq + 119]
[   900*genFFq^5 + 190*genFFq^4 + 40*genFFq^3 + 254*genFFq^2 + 937*genFFq + 1109]
[    1261*genFFq^5 + 675*genFFq^4 + 258*genFFq^3 + 633*genFFq^2 + 9*genFFq + 242]
[   826*genFFq^5 + 67*genFFq^4 + 1277*genFFq^3 + 222*genFFq^2 + 275*genFFq + 547]
[   103*genFFq^5 + 232*genFFq^4 + 558*genFFq^3 + 664*genFFq^2 + 630*genFFq + 681]
[   394*genFFq^5 + 94*genFFq^4 + 355*genFFq^3 + 769*genFFq^2 + 451*genFFq + 1246]
[ 1235*genFFq^5 + 442*genFFq^4 + 1149*genFFq^3 + 754*genFFq^2 + 995*genFFq + 726]
[    443*genFFq^5 + 31*genFFq^4 + 727*genFFq^3 + 102*genFFq^2 + 446*genFFq + 622]
[    1157*genFFq^5 + 365*genFFq^4 + 29*genFFq^3 + 791*genFFq^2 + 205*genFFq + 18]
[     267*genFFq^5 + 1021*genFFq^4 + 90*genFFq^3 + 337*genFFq^2 + 845*genFFq + 8]
[  727*genFFq^5 + 673*genFFq^4 + 534*genFFq^3 + 1238*genFFq^2 + 575*genFFq + 187]
[ 1229*genFFq^5 + 489*genFFq^4 + 682*genFFq^3 + 906*genFFq^2 + 787*genFFq + 1154]

<2879, 1>
[              1446]
[  107*genFFq + 211]
[1255*genFFq + 2456]
[ 742*genFFq + 1483]
[ 139*genFFq + 2471]
[ 1203*genFFq + 752]
[ 645*genFFq + 2404]
[ 1832*genFFq + 454]
[ 1395*genFFq + 542]
[ 2739*genFFq + 804]
[ 109*genFFq + 2383]
[ 1663*genFFq + 502]
[2390*genFFq + 1709]
[   242*genFFq + 95]
[ 194*genFFq + 1141]

<2999, 3>
[ 2275*genFFq^5 + 335*genFFq^4 + 698*genFFq^3 + 1975*genFFq^2 + 1810*genFFq + 2107]
[   59*genFFq^5 + 1212*genFFq^4 + 226*genFFq^3 + 2674*genFFq^2 + 167*genFFq + 1631]
[   2995*genFFq^5 + 220*genFFq^4 + 1733*genFFq^3 + 96*genFFq^2 + 599*genFFq + 1319]
[    948*genFFq^5 + 315*genFFq^4 + 374*genFFq^3 + 797*genFFq^2 + 1497*genFFq + 896]
[ 1967*genFFq^5 + 1753*genFFq^4 + 1567*genFFq^3 + 564*genFFq^2 + 2277*genFFq + 575]
[  2659*genFFq^5 + 468*genFFq^4 + 161*genFFq^3 + 2180*genFFq^2 + 494*genFFq + 1007]
[ 324*genFFq^5 + 2335*genFFq^4 + 2307*genFFq^3 + 1251*genFFq^2 + 983*genFFq + 1972]
[807*genFFq^5 + 1412*genFFq^4 + 1624*genFFq^3 + 2654*genFFq^2 + 1034*genFFq + 2436]
[ 2482*genFFq^5 + 2468*genFFq^4 + 346*genFFq^3 + 2173*genFFq^2 + 2760*genFFq + 646]
[  714*genFFq^5 + 394*genFFq^4 + 1446*genFFq^3 + 2843*genFFq^2 + 1132*genFFq + 342]
[ 2792*genFFq^5 + 1795*genFFq^4 + 254*genFFq^3 + 1731*genFFq^2 + 2817*genFFq + 919]
[2970*genFFq^5 + 909*genFFq^4 + 2390*genFFq^3 + 2265*genFFq^2 + 2349*genFFq + 1616]
[ 756*genFFq^5 + 1335*genFFq^4 + 1874*genFFq^3 + 2324*genFFq^2 + 2248*genFFq + 360]
[  78*genFFq^5 + 1550*genFFq^4 + 2578*genFFq^3 + 1345*genFFq^2 + 2261*genFFq + 517]
[     581*genFFq^5 + 835*genFFq^4 + 458*genFFq^3 + 189*genFFq^2 + 2501*genFFq + 66]

<3359, 3>
[  743*genFFq^5 + 2734*genFFq^4 + 2734*genFFq^3 + 2161*genFFq^2 + 1199*genFFq + 282]
[1607*genFFq^5 + 1527*genFFq^4 + 2630*genFFq^3 + 1981*genFFq^2 + 1422*genFFq + 1364]
[3270*genFFq^5 + 2439*genFFq^4 + 2275*genFFq^3 + 2892*genFFq^2 + 1526*genFFq + 2437]
[ 478*genFFq^5 + 2216*genFFq^4 + 2238*genFFq^3 + 1418*genFFq^2 + 3131*genFFq + 2901]
[  1744*genFFq^5 + 1596*genFFq^4 + 1568*genFFq^3 + 450*genFFq^2 + 591*genFFq + 2460]
[   3089*genFFq^5 + 2433*genFFq^4 + 2043*genFFq^3 + 493*genFFq^2 + 90*genFFq + 1367]
[1950*genFFq^5 + 2332*genFFq^4 + 2012*genFFq^3 + 2006*genFFq^2 + 1118*genFFq + 2758]
[   2767*genFFq^5 + 479*genFFq^4 + 711*genFFq^3 + 670*genFFq^2 + 3102*genFFq + 1735]
[   2910*genFFq^5 + 2381*genFFq^4 + 35*genFFq^3 + 1471*genFFq^2 + 173*genFFq + 1473]
[    530*genFFq^5 + 266*genFFq^4 + 482*genFFq^3 + 147*genFFq^2 + 1050*genFFq + 1456]
[  786*genFFq^5 + 2115*genFFq^4 + 1027*genFFq^3 + 2340*genFFq^2 + 789*genFFq + 3001]
[  2271*genFFq^5 + 264*genFFq^4 + 1647*genFFq^3 + 706*genFFq^2 + 3309*genFFq + 2094]
[ 2419*genFFq^5 + 205*genFFq^4 + 2739*genFFq^3 + 1754*genFFq^2 + 2642*genFFq + 2301]
[  1935*genFFq^5 + 760*genFFq^4 + 429*genFFq^3 + 1742*genFFq^2 + 1926*genFFq + 1505]
[  1307*genFFq^5 + 429*genFFq^4 + 2584*genFFq^3 + 115*genFFq^2 + 1435*genFFq + 3117]

<4799, 3>
[2062*genFFq^5 + 1955*genFFq^4 + 1027*genFFq^3 + 1265*genFFq^2 + 4410*genFFq + 3833]
[  675*genFFq^5 + 3437*genFFq^4 + 4371*genFFq^3 + 1932*genFFq^2 + 1361*genFFq + 711]
[     336*genFFq^5 + 3077*genFFq^4 + 27*genFFq^3 + 11*genFFq^2 + 1741*genFFq + 4177]
[   817*genFFq^5 + 4169*genFFq^4 + 697*genFFq^3 + 2841*genFFq^2 + 1357*genFFq + 572]
[ 828*genFFq^5 + 1969*genFFq^4 + 1847*genFFq^3 + 3491*genFFq^2 + 1602*genFFq + 3976]
[  1360*genFFq^5 + 4124*genFFq^4 + 4292*genFFq^3 + 281*genFFq^2 + 2674*genFFq + 341]
[  423*genFFq^5 + 3165*genFFq^4 + 1454*genFFq^3 + 954*genFFq^2 + 3466*genFFq + 4447]
[ 3229*genFFq^5 + 1465*genFFq^4 + 578*genFFq^3 + 3458*genFFq^2 + 2617*genFFq + 1707]
[ 374*genFFq^5 + 4690*genFFq^4 + 1695*genFFq^3 + 4004*genFFq^2 + 2575*genFFq + 3754]
[   713*genFFq^5 + 675*genFFq^4 + 4178*genFFq^3 + 795*genFFq^2 + 1903*genFFq + 4326]
[  668*genFFq^5 + 3014*genFFq^4 + 537*genFFq^3 + 1910*genFFq^2 + 3467*genFFq + 1285]
[2007*genFFq^5 + 1616*genFFq^4 + 3491*genFFq^3 + 2057*genFFq^2 + 1462*genFFq + 2685]
[ 1403*genFFq^5 + 2047*genFFq^4 + 3934*genFFq^3 + 2419*genFFq^2 + 1497*genFFq + 890]
[  355*genFFq^5 + 945*genFFq^4 + 4557*genFFq^3 + 4756*genFFq^2 + 3518*genFFq + 3546]
[ 3725*genFFq^5 + 4686*genFFq^4 + 1596*genFFq^3 + 434*genFFq^2 + 4047*genFFq + 1052]

<4919, 1>
[              3666]
[3967*genFFq + 4087]
[ 831*genFFq + 2142]
[ 3372*genFFq + 263]
[4120*genFFq + 4500]
[4177*genFFq + 2314]
[1207*genFFq + 3743]
[2791*genFFq + 4195]
[2404*genFFq + 1140]
[ 4307*genFFq + 769]
[ 2709*genFFq + 530]
[3435*genFFq + 2736]
[2914*genFFq + 1343]
[2113*genFFq + 4330]
[ 4576*genFFq + 939]

<5039, 3>
[  299*genFFq^5 + 4856*genFFq^4 + 599*genFFq^3 + 4149*genFFq^2 + 4795*genFFq + 4219]
[2277*genFFq^5 + 1891*genFFq^4 + 4248*genFFq^3 + 4699*genFFq^2 + 1032*genFFq + 4691]
[  2551*genFFq^5 + 3850*genFFq^4 + 2742*genFFq^3 + 2209*genFFq^2 + 436*genFFq + 918]
[ 1119*genFFq^5 + 1403*genFFq^4 + 311*genFFq^3 + 3476*genFFq^2 + 4102*genFFq + 1829]
[  4600*genFFq^5 + 1318*genFFq^4 + 2750*genFFq^3 + 1381*genFFq^2 + 574*genFFq + 336]
[ 3628*genFFq^5 + 2668*genFFq^4 + 5014*genFFq^3 + 871*genFFq^2 + 1067*genFFq + 2948]
[  4285*genFFq^5 + 1017*genFFq^4 + 13*genFFq^3 + 1703*genFFq^2 + 2311*genFFq + 2910]
[ 714*genFFq^5 + 2335*genFFq^4 + 3500*genFFq^3 + 2792*genFFq^2 + 3960*genFFq + 2754]
[   2954*genFFq^5 + 57*genFFq^4 + 4076*genFFq^3 + 3862*genFFq^2 + 3471*genFFq + 208]
[1762*genFFq^5 + 2255*genFFq^4 + 3718*genFFq^3 + 3568*genFFq^2 + 4448*genFFq + 4287]
[ 4478*genFFq^5 + 4385*genFFq^4 + 2110*genFFq^3 + 1518*genFFq^2 + 3753*genFFq + 879]
[ 2538*genFFq^5 + 2577*genFFq^4 + 3125*genFFq^3 + 1849*genFFq^2 + 678*genFFq + 4856]
[  3875*genFFq^5 + 1497*genFFq^4 + 2416*genFFq^3 + 1272*genFFq^2 + 887*genFFq + 407]
[  2303*genFFq^5 + 525*genFFq^4 + 3626*genFFq^3 + 1503*genFFq^2 + 757*genFFq + 4469]
[  4080*genFFq^5 + 1127*genFFq^4 + 4794*genFFq^3 + 878*genFFq^2 + 743*genFFq + 3941]

==> anc/15b.txt <==
<239, 3>
[     33*genFFq^5 + 14*genFFq^4 + 146*genFFq^3 + 59*genFFq^2 + 45*genFFq + 38]
[  192*genFFq^5 + 3*genFFq^4 + 137*genFFq^3 + 232*genFFq^2 + 111*genFFq + 215]
[ 147*genFFq^5 + 106*genFFq^4 + 226*genFFq^3 + 107*genFFq^2 + 26*genFFq + 155]
[    229*genFFq^5 + 220*genFFq^4 + 89*genFFq^3 + 153*genFFq^2 + 7*genFFq + 28]
[     2*genFFq^5 + 223*genFFq^4 + 4*genFFq^3 + 158*genFFq^2 + 20*genFFq + 136]
[ 160*genFFq^5 + 216*genFFq^4 + 183*genFFq^3 + 196*genFFq^2 + 65*genFFq + 158]
[ 114*genFFq^5 + 142*genFFq^4 + 81*genFFq^3 + 119*genFFq^2 + 128*genFFq + 235]
[ 117*genFFq^5 + 113*genFFq^4 + 162*genFFq^3 + 179*genFFq^2 + 232*genFFq + 76]
[ 92*genFFq^5 + 209*genFFq^4 + 229*genFFq^3 + 155*genFFq^2 + 198*genFFq + 162]
[    98*genFFq^5 + 126*genFFq^4 + 198*genFFq^3 + 106*genFFq^2 + 10*genFFq + 3]
[   66*genFFq^5 + 183*genFFq^4 + 197*genFFq^3 + 199*genFFq^2 + 5*genFFq + 154]
[ 174*genFFq^5 + 157*genFFq^4 + 230*genFFq^3 + 122*genFFq^2 + 88*genFFq + 168]
[ 168*genFFq^5 + 47*genFFq^4 + 169*genFFq^3 + 107*genFFq^2 + 191*genFFq + 152]
[131*genFFq^5 + 194*genFFq^4 + 147*genFFq^3 + 234*genFFq^2 + 208*genFFq + 224]
[ 192*genFFq^5 + 206*genFFq^4 + 139*genFFq^3 + 173*genFFq^2 + 56*genFFq + 170]

<359, 3>
[  18*genFFq^5 + 92*genFFq^4 + 323*genFFq^3 + 288*genFFq^2 + 197*genFFq + 100]
[   187*genFFq^5 + 134*genFFq^4 + 284*genFFq^3 + 85*genFFq^2 + 8*genFFq + 315]
[  29*genFFq^5 + 139*genFFq^4 + 187*genFFq^3 + 18*genFFq^2 + 129*genFFq + 121]
[ 260*genFFq^5 + 283*genFFq^4 + 158*genFFq^3 + 19*genFFq^2 + 186*genFFq + 242]
[136*genFFq^5 + 333*genFFq^4 + 242*genFFq^3 + 280*genFFq^2 + 208*genFFq + 216]
[   8*genFFq^5 + 340*genFFq^4 + 100*genFFq^3 + 144*genFFq^2 + 111*genFFq + 76]
[   238*genFFq^5 + 69*genFFq^4 + 126*genFFq^3 + 298*genFFq^2 + 57*genFFq + 90]
[  320*genFFq^5 + 309*genFFq^4 + 47*genFFq^3 + 107*genFFq^2 + 78*genFFq + 263]
[                  10*genFFq^5 + 9*genFFq^3 + 168*genFFq^2 + 288*genFFq + 201]
[  340*genFFq^5 + 313*genFFq^4 + 2*genFFq^3 + 270*genFFq^2 + 314*genFFq + 101]
[ 273*genFFq^5 + 151*genFFq^4 + 146*genFFq^3 + 103*genFFq^2 + 76*genFFq + 155]
[   153*genFFq^5 + 92*genFFq^4 + 118*genFFq^3 + 130*genFFq^2 + 85*genFFq + 86]
[ 37*genFFq^5 + 109*genFFq^4 + 249*genFFq^3 + 194*genFFq^2 + 155*genFFq + 188]
[  194*genFFq^5 + 61*genFFq^4 + 272*genFFq^3 + 15*genFFq^2 + 332*genFFq + 318]
[ 218*genFFq^5 + 355*genFFq^4 + 330*genFFq^3 + 150*genFFq^2 + 140*genFFq + 72]

<719, 3>
[553*genFFq^5 + 211*genFFq^4 + 689*genFFq^3 + 100*genFFq^2 + 168*genFFq + 486]
[ 118*genFFq^5 + 565*genFFq^4 + 58*genFFq^3 + 663*genFFq^2 + 627*genFFq + 484]
[ 529*genFFq^5 + 50*genFFq^4 + 360*genFFq^3 + 121*genFFq^2 + 654*genFFq + 370]
[ 401*genFFq^5 + 242*genFFq^4 + 155*genFFq^3 + 614*genFFq^2 + 297*genFFq + 42]
[ 686*genFFq^5 + 34*genFFq^4 + 139*genFFq^3 + 636*genFFq^2 + 551*genFFq + 146]
[ 22*genFFq^5 + 215*genFFq^4 + 678*genFFq^3 + 707*genFFq^2 + 526*genFFq + 177]
[  416*genFFq^5 + 667*genFFq^4 + 548*genFFq^3 + 353*genFFq^2 + 5*genFFq + 514]
[  49*genFFq^5 + 55*genFFq^4 + 532*genFFq^3 + 628*genFFq^2 + 582*genFFq + 232]
[ 613*genFFq^5 + 509*genFFq^4 + 291*genFFq^3 + 401*genFFq^2 + 424*genFFq + 51]
[ 41*genFFq^5 + 187*genFFq^4 + 329*genFFq^3 + 123*genFFq^2 + 668*genFFq + 602]
[ 198*genFFq^5 + 10*genFFq^4 + 359*genFFq^3 + 570*genFFq^2 + 193*genFFq + 220]
[  434*genFFq^5 + 130*genFFq^4 + 264*genFFq^3 + 493*genFFq^2 + 268*genFFq + 5]
[ 494*genFFq^5 + 433*genFFq^4 + 286*genFFq^3 + 49*genFFq^2 + 404*genFFq + 111]
[576*genFFq^5 + 363*genFFq^4 + 313*genFFq^3 + 593*genFFq^2 + 665*genFFq + 401]
[ 57*genFFq^5 + 671*genFFq^4 + 320*genFFq^3 + 536*genFFq^2 + 705*genFFq + 189]

<1319, 3>
[   1190*genFFq^5 + 328*genFFq^4 + 226*genFFq^3 + 743*genFFq^2 + 436*genFFq + 655]
[   1252*genFFq^5 + 1175*genFFq^4 + 479*genFFq^3 + 80*genFFq^2 + 441*genFFq + 671]
[    724*genFFq^5 + 1134*genFFq^4 + 62*genFFq^3 + 964*genFFq^2 + 286*genFFq + 204]
[103*genFFq^5 + 1160*genFFq^4 + 892*genFFq^3 + 1006*genFFq^2 + 1097*genFFq + 1217]
[  1008*genFFq^5 + 1107*genFFq^4 + 1280*genFFq^3 + 927*genFFq^2 + 880*genFFq + 58]
[  443*genFFq^5 + 785*genFFq^4 + 1302*genFFq^3 + 685*genFFq^2 + 857*genFFq + 1074]
[    113*genFFq^5 + 1105*genFFq^4 + 738*genFFq^3 + 529*genFFq^2 + 91*genFFq + 716]
[    459*genFFq^5 + 545*genFFq^4 + 322*genFFq^3 + 108*genFFq^2 + 133*genFFq + 805]
[  1033*genFFq^5 + 1050*genFFq^4 + 833*genFFq^3 + 307*genFFq^2 + 108*genFFq + 110]
[   406*genFFq^5 + 10*genFFq^4 + 1210*genFFq^3 + 223*genFFq^2 + 1238*genFFq + 138]
[   693*genFFq^5 + 279*genFFq^4 + 409*genFFq^3 + 208*genFFq^2 + 1257*genFFq + 887]
[   33*genFFq^5 + 329*genFFq^4 + 293*genFFq^3 + 1012*genFFq^2 + 649*genFFq + 1171]
[   1063*genFFq^5 + 24*genFFq^4 + 1119*genFFq^3 + 271*genFFq^2 + 981*genFFq + 964]
[ 1144*genFFq^5 + 205*genFFq^4 + 1085*genFFq^3 + 149*genFFq^2 + 1246*genFFq + 187]
[    436*genFFq^5 + 1140*genFFq^4 + 938*genFFq^3 + 90*genFFq^2 + 833*genFFq + 688]

<2879, 1>
[              1550]
[2526*genFFq + 2532]
[   490*genFFq + 11]
[1570*genFFq + 2755]
[ 396*genFFq + 1430]
[1341*genFFq + 2335]
[1213*genFFq + 1909]
[1502*genFFq + 1624]
[ 701*genFFq + 2507]
[1205*genFFq + 2618]
[  47*genFFq + 1048]
[ 1293*genFFq + 743]
[ 772*genFFq + 1093]
[1257*genFFq + 1266]
[ 1623*genFFq + 543]

<2999, 3>
[    2196*genFFq^5 + 797*genFFq^4 + 152*genFFq^3 + 1341*genFFq^2 + 78*genFFq + 227]
[   2949*genFFq^5 + 54*genFFq^4 + 300*genFFq^3 + 967*genFFq^2 + 2722*genFFq + 2293]
[   77*genFFq^5 + 129*genFFq^4 + 2926*genFFq^3 + 1238*genFFq^2 + 418*genFFq + 2790]
[2075*genFFq^5 + 1756*genFFq^4 + 2048*genFFq^3 + 2011*genFFq^2 + 270*genFFq + 2236]
[ 1246*genFFq^5 + 841*genFFq^4 + 1493*genFFq^3 + 752*genFFq^2 + 2367*genFFq + 2696]
[  328*genFFq^5 + 1710*genFFq^4 + 409*genFFq^3 + 727*genFFq^2 + 2326*genFFq + 1246]
[ 2124*genFFq^5 + 1687*genFFq^4 + 758*genFFq^3 + 959*genFFq^2 + 2117*genFFq + 2834]
[ 2477*genFFq^5 + 2650*genFFq^4 + 209*genFFq^3 + 575*genFFq^2 + 2135*genFFq + 2226]
[  2622*genFFq^5 + 760*genFFq^4 + 20*genFFq^3 + 1165*genFFq^2 + 2882*genFFq + 1823]
[ 1800*genFFq^5 + 2891*genFFq^4 + 2991*genFFq^3 + 176*genFFq^2 + 1601*genFFq + 561]
[    666*genFFq^5 + 141*genFFq^4 + 2929*genFFq^3 + 738*genFFq^2 + 524*genFFq + 533]
[    655*genFFq^5 + 2505*genFFq^4 + 403*genFFq^3 + 646*genFFq^2 + 587*genFFq + 594]
[ 1343*genFFq^5 + 364*genFFq^4 + 2383*genFFq^3 + 2290*genFFq^2 + 2217*genFFq + 556]
[173*genFFq^5 + 2788*genFFq^4 + 1907*genFFq^3 + 2386*genFFq^2 + 1103*genFFq + 2699]
[2402*genFFq^5 + 2478*genFFq^4 + 342*genFFq^3 + 2665*genFFq^2 + 1144*genFFq + 1927]

<3359, 3>
[   413*genFFq^5 + 1910*genFFq^4 + 1758*genFFq^3 + 658*genFFq^2 + 157*genFFq + 1772]
[ 1840*genFFq^5 + 3073*genFFq^4 + 1097*genFFq^3 + 3200*genFFq^2 + 118*genFFq + 1414]
[1544*genFFq^5 + 2988*genFFq^4 + 2778*genFFq^3 + 3159*genFFq^2 + 2818*genFFq + 2410]
[ 1531*genFFq^5 + 2680*genFFq^4 + 2130*genFFq^3 + 2153*genFFq^2 + 263*genFFq + 1724]
[ 799*genFFq^5 + 1364*genFFq^4 + 1427*genFFq^3 + 1289*genFFq^2 + 3291*genFFq + 1069]
[2008*genFFq^5 + 1221*genFFq^4 + 1135*genFFq^3 + 1532*genFFq^2 + 2913*genFFq + 2126]
[    1008*genFFq^5 + 2338*genFFq^4 + 2193*genFFq^3 + 921*genFFq^2 + 7*genFFq + 1019]
[  617*genFFq^5 + 1070*genFFq^4 + 704*genFFq^3 + 2381*genFFq^2 + 1610*genFFq + 3196]
[  531*genFFq^5 + 1501*genFFq^4 + 1752*genFFq^3 + 1659*genFFq^2 + 1822*genFFq + 397]
[  2919*genFFq^5 + 3125*genFFq^4 + 931*genFFq^3 + 839*genFFq^2 + 2062*genFFq + 3277]
[  332*genFFq^5 + 1598*genFFq^4 + 1872*genFFq^3 + 1250*genFFq^2 + 1242*genFFq + 530]
[2303*genFFq^5 + 1087*genFFq^4 + 2549*genFFq^3 + 3128*genFFq^2 + 1566*genFFq + 2058]
[   663*genFFq^5 + 1666*genFFq^4 + 3346*genFFq^3 + 324*genFFq^2 + 742*genFFq + 3033]
[ 2780*genFFq^5 + 932*genFFq^4 + 1590*genFFq^3 + 1855*genFFq^2 + 2563*genFFq + 1150]
[     2623*genFFq^5 + 1009*genFFq^4 + 40*genFFq^3 + 361*genFFq^2 + 617*genFFq + 971]

<4799, 3>
[ 3076*genFFq^5 + 1692*genFFq^4 + 2905*genFFq^3 + 2716*genFFq^2 + 4246*genFFq + 871]
[2797*genFFq^5 + 2038*genFFq^4 + 1816*genFFq^3 + 1568*genFFq^2 + 1328*genFFq + 1649]
[   1702*genFFq^5 + 932*genFFq^4 + 506*genFFq^3 + 106*genFFq^2 + 3875*genFFq + 1565]
[  2990*genFFq^5 + 2907*genFFq^4 + 206*genFFq^3 + 3607*genFFq^2 + 1271*genFFq + 401]
[   975*genFFq^5 + 154*genFFq^4 + 523*genFFq^3 + 3466*genFFq^2 + 2102*genFFq + 1604]
[ 1516*genFFq^5 + 3690*genFFq^4 + 713*genFFq^3 + 4635*genFFq^2 + 3867*genFFq + 4400]
[2673*genFFq^5 + 3292*genFFq^4 + 4350*genFFq^3 + 3983*genFFq^2 + 1703*genFFq + 4780]
[2516*genFFq^5 + 1687*genFFq^4 + 1428*genFFq^3 + 3649*genFFq^2 + 4424*genFFq + 2063]
[ 1012*genFFq^5 + 4417*genFFq^4 + 4703*genFFq^3 + 994*genFFq^2 + 2853*genFFq + 2645]
[                 2449*genFFq^5 + 3033*genFFq^4 + 1707*genFFq^3 + 634*genFFq + 3973]
[  3945*genFFq^5 + 782*genFFq^4 + 1970*genFFq^3 + 301*genFFq^2 + 1458*genFFq + 3712]
[ 4791*genFFq^5 + 1999*genFFq^4 + 2432*genFFq^3 + 1619*genFFq^2 + 661*genFFq + 4644]
[  3514*genFFq^5 + 2766*genFFq^4 + 725*genFFq^3 + 2563*genFFq^2 + 660*genFFq + 1679]
[ 3561*genFFq^5 + 2634*genFFq^4 + 3959*genFFq^3 + 3190*genFFq^2 + 600*genFFq + 1241]
[ 3956*genFFq^5 + 3421*genFFq^4 + 2846*genFFq^3 + 4442*genFFq^2 + 1587*genFFq + 294]

<4919, 1>
[              4424]
[ 933*genFFq + 4387]
[2269*genFFq + 1631]
[ 3466*genFFq + 706]
[4398*genFFq + 2881]
[3312*genFFq + 3538]
[ 3294*genFFq + 110]
[ 4612*genFFq + 161]
[2555*genFFq + 3504]
[2067*genFFq + 4139]
[1856*genFFq + 1923]
[2667*genFFq + 3825]
[1098*genFFq + 2053]
[ 1423*genFFq + 558]
[ 1615*genFFq + 239]

<5039, 3>
[  122*genFFq^5 + 1908*genFFq^4 + 1011*genFFq^3 + 4663*genFFq^2 + 705*genFFq + 4590]
[  2066*genFFq^5 + 235*genFFq^4 + 1343*genFFq^3 + 3666*genFFq^2 + 1940*genFFq + 670]
[  429*genFFq^5 + 1061*genFFq^4 + 2982*genFFq^3 + 1772*genFFq^2 + 4785*genFFq + 215]
[3091*genFFq^5 + 1020*genFFq^4 + 2456*genFFq^3 + 4117*genFFq^2 + 4446*genFFq + 1408]
[  2618*genFFq^5 + 4364*genFFq^4 + 4631*genFFq^3 + 1282*genFFq^2 + 11*genFFq + 1748]
[ 3590*genFFq^5 + 2975*genFFq^4 + 968*genFFq^3 + 3361*genFFq^2 + 2051*genFFq + 2497]
[ 4326*genFFq^5 + 1546*genFFq^4 + 3491*genFFq^3 + 4897*genFFq^2 + 2964*genFFq + 278]
[4435*genFFq^5 + 1259*genFFq^4 + 2506*genFFq^3 + 2704*genFFq^2 + 1657*genFFq + 1129]
[  3211*genFFq^5 + 2611*genFFq^4 + 3599*genFFq^3 + 754*genFFq^2 + 4702*genFFq + 337]
[  2963*genFFq^5 + 4557*genFFq^4 + 241*genFFq^3 + 2063*genFFq^2 + 3496*genFFq + 582]
[4106*genFFq^5 + 1731*genFFq^4 + 3168*genFFq^3 + 2705*genFFq^2 + 2519*genFFq + 1441]
[  1362*genFFq^5 + 4346*genFFq^4 + 640*genFFq^3 + 130*genFFq^2 + 4060*genFFq + 1242]
[ 355*genFFq^5 + 4842*genFFq^4 + 4525*genFFq^3 + 4340*genFFq^2 + 3852*genFFq + 1893]
[ 4406*genFFq^5 + 2342*genFFq^4 + 1663*genFFq^3 + 4579*genFFq^2 + 2438*genFFq + 218]
[  2767*genFFq^5 + 3161*genFFq^4 + 553*genFFq^3 + 3019*genFFq^2 + 1906*genFFq + 133]

==> anc/15c.txt <==
<239, 3>
[  159*genFFq^5 + 182*genFFq^4 + 235*genFFq^3 + 56*genFFq^2 + 61*genFFq + 122]
[   150*genFFq^5 + 65*genFFq^4 + 204*genFFq^3 + 223*genFFq^2 + 54*genFFq + 78]
[   151*genFFq^5 + 66*genFFq^4 + 95*genFFq^3 + 174*genFFq^2 + 131*genFFq + 30]
[ 164*genFFq^5 + 229*genFFq^4 + 100*genFFq^3 + 213*genFFq^2 + 99*genFFq + 135]
[   147*genFFq^5 + 113*genFFq^4 + 227*genFFq^3 + 53*genFFq^2 + 15*genFFq + 58]
[    221*genFFq^5 + 7*genFFq^4 + 126*genFFq^3 + 54*genFFq^2 + 78*genFFq + 228]
[    98*genFFq^5 + 45*genFFq^4 + 145*genFFq^3 + 131*genFFq^2 + 83*genFFq + 49]
[  51*genFFq^5 + 64*genFFq^4 + 213*genFFq^3 + 133*genFFq^2 + 174*genFFq + 210]
[   118*genFFq^5 + 222*genFFq^4 + 157*genFFq^3 + 5*genFFq^2 + 145*genFFq + 30]
[    113*genFFq^5 + 24*genFFq^4 + 9*genFFq^3 + 147*genFFq^2 + 30*genFFq + 214]
[ 110*genFFq^5 + 203*genFFq^4 + 33*genFFq^3 + 111*genFFq^2 + 172*genFFq + 199]
[  106*genFFq^5 + 77*genFFq^4 + 28*genFFq^3 + 219*genFFq^2 + 189*genFFq + 180]
[    36*genFFq^5 + 128*genFFq^4 + 85*genFFq^3 + 137*genFFq^2 + 141*genFFq + 5]
[   142*genFFq^5 + 105*genFFq^4 + 15*genFFq^3 + 33*genFFq^2 + 118*genFFq + 98]
[183*genFFq^5 + 107*genFFq^4 + 106*genFFq^3 + 102*genFFq^2 + 126*genFFq + 106]

<359, 3>
[  32*genFFq^5 + 106*genFFq^4 + 301*genFFq^3 + 260*genFFq^2 + 58*genFFq + 140]
[ 60*genFFq^5 + 103*genFFq^4 + 278*genFFq^3 + 153*genFFq^2 + 266*genFFq + 222]
[ 128*genFFq^5 + 284*genFFq^4 + 49*genFFq^3 + 112*genFFq^2 + 277*genFFq + 355]
[ 352*genFFq^5 + 91*genFFq^4 + 203*genFFq^3 + 266*genFFq^2 + 182*genFFq + 103]
[ 109*genFFq^5 + 79*genFFq^4 + 220*genFFq^3 + 116*genFFq^2 + 320*genFFq + 263]
[  274*genFFq^5 + 255*genFFq^4 + 200*genFFq^3 + 123*genFFq^2 + 7*genFFq + 177]
[  334*genFFq^5 + 209*genFFq^4 + 73*genFFq^3 + 148*genFFq^2 + 226*genFFq + 73]
[   84*genFFq^5 + 102*genFFq^4 + 2*genFFq^3 + 142*genFFq^2 + 325*genFFq + 301]
[     276*genFFq^5 + 40*genFFq^4 + 48*genFFq^3 + 19*genFFq^2 + 95*genFFq + 23]
[ 252*genFFq^5 + 319*genFFq^4 + 258*genFFq^3 + 301*genFFq^2 + 40*genFFq + 248]
[212*genFFq^5 + 355*genFFq^4 + 128*genFFq^3 + 289*genFFq^2 + 116*genFFq + 255]
[                320*genFFq^5 + 300*genFFq^3 + 35*genFFq^2 + 195*genFFq + 272]
[ 329*genFFq^5 + 170*genFFq^4 + 193*genFFq^3 + 116*genFFq^2 + 57*genFFq + 252]
[168*genFFq^5 + 203*genFFq^4 + 232*genFFq^3 + 291*genFFq^2 + 267*genFFq + 329]
[  118*genFFq^5 + 143*genFFq^4 + 332*genFFq^3 + 174*genFFq^2 + 279*genFFq + 6]

<719, 3>
[   684*genFFq^5 + 37*genFFq^4 + 616*genFFq^3 + 112*genFFq^2 + 647*genFFq + 6]
[  37*genFFq^5 + 252*genFFq^4 + 289*genFFq^3 + 310*genFFq^2 + 603*genFFq + 61]
[711*genFFq^5 + 527*genFFq^4 + 691*genFFq^3 + 427*genFFq^2 + 528*genFFq + 682]
[443*genFFq^5 + 500*genFFq^4 + 655*genFFq^3 + 568*genFFq^2 + 650*genFFq + 574]
[  27*genFFq^5 + 419*genFFq^4 + 133*genFFq^3 + 376*genFFq^2 + 71*genFFq + 584]
[ 264*genFFq^5 + 390*genFFq^4 + 17*genFFq^3 + 595*genFFq^2 + 420*genFFq + 347]
[ 148*genFFq^5 + 55*genFFq^4 + 514*genFFq^3 + 685*genFFq^2 + 651*genFFq + 339]
[  546*genFFq^5 + 47*genFFq^4 + 476*genFFq^3 + 633*genFFq^2 + 286*genFFq + 49]
[ 251*genFFq^5 + 309*genFFq^4 + 75*genFFq^3 + 220*genFFq^2 + 465*genFFq + 442]
[ 141*genFFq^5 + 82*genFFq^4 + 656*genFFq^3 + 109*genFFq^2 + 640*genFFq + 170]
[682*genFFq^5 + 543*genFFq^4 + 570*genFFq^3 + 247*genFFq^2 + 203*genFFq + 335]
[643*genFFq^5 + 116*genFFq^4 + 698*genFFq^3 + 689*genFFq^2 + 712*genFFq + 159]
[211*genFFq^5 + 376*genFFq^4 + 680*genFFq^3 + 177*genFFq^2 + 527*genFFq + 210]
[ 255*genFFq^5 + 271*genFFq^4 + 419*genFFq^3 + 619*genFFq^2 + 395*genFFq + 14]
[360*genFFq^5 + 208*genFFq^4 + 516*genFFq^3 + 608*genFFq^2 + 498*genFFq + 379]

<1319, 3>
[ 407*genFFq^5 + 410*genFFq^4 + 831*genFFq^3 + 1170*genFFq^2 + 1186*genFFq + 162]
[  678*genFFq^5 + 1006*genFFq^4 + 170*genFFq^3 + 892*genFFq^2 + 981*genFFq + 652]
[   259*genFFq^5 + 935*genFFq^4 + 304*genFFq^3 + 72*genFFq^2 + 608*genFFq + 1085]
[   72*genFFq^5 + 217*genFFq^4 + 346*genFFq^3 + 173*genFFq^2 + 1236*genFFq + 381]
[ 1087*genFFq^5 + 889*genFFq^4 + 1113*genFFq^3 + 735*genFFq^2 + 433*genFFq + 849]
[   365*genFFq^5 + 344*genFFq^4 + 429*genFFq^3 + 40*genFFq^2 + 1237*genFFq + 767]
[ 389*genFFq^5 + 1059*genFFq^4 + 1019*genFFq^3 + 247*genFFq^2 + 956*genFFq + 861]
[  890*genFFq^5 + 1001*genFFq^4 + 16*genFFq^3 + 420*genFFq^2 + 1045*genFFq + 319]
[    1123*genFFq^5 + 394*genFFq^4 + 873*genFFq^3 + 527*genFFq^2 + 68*genFFq + 36]
[  1165*genFFq^5 + 41*genFFq^4 + 723*genFFq^3 + 830*genFFq^2 + 1080*genFFq + 144]
[ 1112*genFFq^5 + 1240*genFFq^4 + 1300*genFFq^3 + 881*genFFq^2 + 62*genFFq + 603]
[   463*genFFq^5 + 341*genFFq^4 + 554*genFFq^3 + 685*genFFq^2 + 580*genFFq + 524]
[  1018*genFFq^5 + 700*genFFq^4 + 401*genFFq^3 + 691*genFFq^2 + 174*genFFq + 661]
[ 625*genFFq^5 + 1166*genFFq^4 + 980*genFFq^3 + 1109*genFFq^2 + 872*genFFq + 301]
[  361*genFFq^5 + 408*genFFq^4 + 981*genFFq^3 + 461*genFFq^2 + 1058*genFFq + 982]

<2879, 1>
[              2389]
[1463*genFFq + 2426]
[2811*genFFq + 1860]
[2803*genFFq + 1369]
[1883*genFFq + 2859]
[ 604*genFFq + 2574]
[ 133*genFFq + 1833]
[  924*genFFq + 443]
[2212*genFFq + 2336]
[ 682*genFFq + 2814]
[ 1655*genFFq + 365]
[2571*genFFq + 1179]
[2097*genFFq + 2797]
[1148*genFFq + 1558]
[2599*genFFq + 2102]

<2999, 3>
[    563*genFFq^5 + 1210*genFFq^4 + 1984*genFFq^3 + 1807*genFFq^2 + 92*genFFq + 812]
[2664*genFFq^5 + 1802*genFFq^4 + 2222*genFFq^3 + 2486*genFFq^2 + 1147*genFFq + 1464]
[ 1354*genFFq^5 + 2612*genFFq^4 + 857*genFFq^3 + 1574*genFFq^2 + 2118*genFFq + 2854]
[ 2023*genFFq^5 + 567*genFFq^4 + 1168*genFFq^3 + 2898*genFFq^2 + 1751*genFFq + 2856]
[   1570*genFFq^5 + 749*genFFq^4 + 802*genFFq^3 + 1457*genFFq^2 + 561*genFFq + 2387]
[      513*genFFq^5 + 4*genFFq^4 + 2948*genFFq^3 + 1953*genFFq^2 + 1322*genFFq + 23]
[   2667*genFFq^5 + 125*genFFq^4 + 1951*genFFq^3 + 737*genFFq^2 + 1282*genFFq + 366]
[     805*genFFq^5 + 2794*genFFq^4 + 2*genFFq^3 + 1956*genFFq^2 + 123*genFFq + 1708]
[ 2170*genFFq^5 + 2013*genFFq^4 + 2385*genFFq^3 + 1974*genFFq^2 + 2550*genFFq + 523]
[   2331*genFFq^5 + 1272*genFFq^4 + 616*genFFq^3 + 2563*genFFq^2 + 920*genFFq + 466]
[2590*genFFq^5 + 1954*genFFq^4 + 1110*genFFq^3 + 2757*genFFq^2 + 1299*genFFq + 2873]
[    485*genFFq^5 + 746*genFFq^4 + 2331*genFFq^3 + 2021*genFFq^2 + 255*genFFq + 766]
[     88*genFFq^5 + 741*genFFq^4 + 164*genFFq^3 + 1347*genFFq^2 + 2506*genFFq + 590]
[ 2900*genFFq^5 + 2949*genFFq^4 + 2969*genFFq^3 + 1023*genFFq^2 + 656*genFFq + 2364]
[  1099*genFFq^5 + 2093*genFFq^4 + 2022*genFFq^3 + 20*genFFq^2 + 2362*genFFq + 1175]

<3359, 3>
[ 418*genFFq^5 + 1407*genFFq^4 + 1407*genFFq^3 + 2138*genFFq^2 + 1208*genFFq + 2727]
[   1531*genFFq^5 + 372*genFFq^4 + 1841*genFFq^3 + 3336*genFFq^2 + 159*genFFq + 578]
[2197*genFFq^5 + 2644*genFFq^4 + 3318*genFFq^3 + 1085*genFFq^2 + 1859*genFFq + 3174]
[  1761*genFFq^5 + 1207*genFFq^4 + 677*genFFq^3 + 825*genFFq^2 + 1298*genFFq + 2189]
[    278*genFFq^5 + 1187*genFFq^4 + 2217*genFFq^3 + 80*genFFq^2 + 1497*genFFq + 641]
[ 3149*genFFq^5 + 2112*genFFq^4 + 3106*genFFq^3 + 1127*genFFq^2 + 441*genFFq + 1251]
[   2550*genFFq^5 + 342*genFFq^4 + 176*genFFq^3 + 1596*genFFq^2 + 413*genFFq + 1172]
[   79*genFFq^5 + 1128*genFFq^4 + 1486*genFFq^3 + 333*genFFq^2 + 2785*genFFq + 1203]
[   431*genFFq^5 + 1298*genFFq^4 + 1749*genFFq^3 + 929*genFFq^2 + 2283*genFFq + 901]
[    145*genFFq^5 + 1189*genFFq^4 + 417*genFFq^3 + 492*genFFq^2 + 279*genFFq + 1936]
[ 3000*genFFq^5 + 2311*genFFq^4 + 2041*genFFq^3 + 709*genFFq^2 + 2852*genFFq + 3094]
[ 2090*genFFq^5 + 225*genFFq^4 + 2394*genFFq^3 + 2207*genFFq^2 + 1081*genFFq + 2673]
[ 1310*genFFq^5 + 246*genFFq^4 + 2047*genFFq^3 + 1865*genFFq^2 + 2064*genFFq + 2835]
[  1350*genFFq^5 + 2357*genFFq^4 + 828*genFFq^3 + 1790*genFFq^2 + 208*genFFq + 2151]
[      429*genFFq^5 + 398*genFFq^4 + 809*genFFq^3 + 88*genFFq^2 + 322*genFFq + 1590]

<4799, 3>
[   584*genFFq^5 + 954*genFFq^4 + 2055*genFFq^3 + 335*genFFq^2 + 2287*genFFq + 3587]
[ 3904*genFFq^5 + 1656*genFFq^4 + 429*genFFq^3 + 3145*genFFq^2 + 1763*genFFq + 3523]
[4271*genFFq^5 + 2105*genFFq^4 + 2914*genFFq^3 + 2300*genFFq^2 + 1046*genFFq + 3479]
[  3603*genFFq^5 + 2748*genFFq^4 + 3807*genFFq^3 + 406*genFFq^2 + 184*genFFq + 3067]
[ 2723*genFFq^5 + 4643*genFFq^4 + 971*genFFq^3 + 3377*genFFq^2 + 2468*genFFq + 4303]
[  4720*genFFq^5 + 695*genFFq^4 + 3983*genFFq^3 + 3466*genFFq^2 + 172*genFFq + 1546]
[ 2609*genFFq^5 + 1598*genFFq^4 + 2031*genFFq^3 + 3506*genFFq^2 + 3996*genFFq + 954]
[3926*genFFq^5 + 3800*genFFq^4 + 3910*genFFq^3 + 4102*genFFq^2 + 4704*genFFq + 3965]
[  1183*genFFq^5 + 3374*genFFq^4 + 65*genFFq^3 + 3067*genFFq^2 + 3141*genFFq + 2792]
[    1425*genFFq^5 + 1191*genFFq^4 + 3616*genFFq^3 + 59*genFFq^2 + 36*genFFq + 1827]
[   74*genFFq^5 + 2933*genFFq^4 + 213*genFFq^3 + 2513*genFFq^2 + 3000*genFFq + 1248]
[   4587*genFFq^5 + 5*genFFq^4 + 2843*genFFq^3 + 2920*genFFq^2 + 4638*genFFq + 2675]
[ 3992*genFFq^5 + 2220*genFFq^4 + 2249*genFFq^3 + 4040*genFFq^2 + 145*genFFq + 1385]
[2995*genFFq^5 + 2945*genFFq^4 + 1137*genFFq^3 + 3632*genFFq^2 + 3167*genFFq + 4536]
[ 4497*genFFq^5 + 1984*genFFq^4 + 1082*genFFq^3 + 878*genFFq^2 + 1354*genFFq + 2699]

<4919, 1>
[              3541]
[3343*genFFq + 4089]
[ 3002*genFFq + 499]
[ 3383*genFFq + 489]
[4859*genFFq + 4249]
[4668*genFFq + 2623]
[  678*genFFq + 369]
[2472*genFFq + 4364]
[1506*genFFq + 2770]
[ 1243*genFFq + 608]
[ 1146*genFFq + 859]
[1567*genFFq + 1393]
[ 885*genFFq + 2509]
[2411*genFFq + 4745]
[ 916*genFFq + 2010]

<5039, 3>
[3214*genFFq^5 + 1572*genFFq^4 + 3776*genFFq^3 + 2028*genFFq^2 + 2096*genFFq + 5032]
[  117*genFFq^5 + 3821*genFFq^4 + 4714*genFFq^3 + 1912*genFFq^2 + 319*genFFq + 2955]
[   472*genFFq^5 + 551*genFFq^4 + 3426*genFFq^3 + 1430*genFFq^2 + 968*genFFq + 2750]
[ 3148*genFFq^5 + 205*genFFq^4 + 3803*genFFq^3 + 2375*genFFq^2 + 3161*genFFq + 1846]
[  1443*genFFq^5 + 2139*genFFq^4 + 31*genFFq^3 + 2091*genFFq^2 + 1000*genFFq + 4734]
[ 2396*genFFq^5 + 3484*genFFq^4 + 4681*genFFq^3 + 1851*genFFq^2 + 4829*genFFq + 134]
[  902*genFFq^5 + 334*genFFq^4 + 3074*genFFq^3 + 2496*genFFq^2 + 3017*genFFq + 3816]
[   4626*genFFq^5 + 227*genFFq^4 + 2949*genFFq^3 + 90*genFFq^2 + 1079*genFFq + 1289]
[       3306*genFFq^5 + 3607*genFFq^4 + 3017*genFFq^3 + 4722*genFFq^2 + 2932*genFFq]
[  255*genFFq^5 + 505*genFFq^4 + 3015*genFFq^3 + 4765*genFFq^2 + 4974*genFFq + 4812]
[ 4456*genFFq^5 + 4241*genFFq^4 + 2459*genFFq^3 + 2025*genFFq^2 + 4393*genFFq + 386]
[  4402*genFFq^5 + 166*genFFq^4 + 2232*genFFq^3 + 654*genFFq^2 + 2655*genFFq + 3244]
[ 3155*genFFq^5 + 4314*genFFq^4 + 2856*genFFq^3 + 1291*genFFq^2 + 2450*genFFq + 150]
[ 3753*genFFq^5 + 1120*genFFq^4 + 3637*genFFq^3 + 1021*genFFq^2 + 1197*genFFq + 596]
[    2108*genFFq^5 + 1423*genFFq^4 + 149*genFFq^3 + 326*genFFq^2 + 508*genFFq + 489]

==> anc/15d.txt <==
<59, 3>
[  42*genFFq^5 + 37*genFFq^4 + 2*genFFq^3 + 15*genFFq^2 + 51*genFFq + 1]
[                                                                    39]
[19*genFFq^5 + 28*genFFq^4 + 24*genFFq^3 + 19*genFFq^2 + 51*genFFq + 42]
[   54*genFFq^5 + 34*genFFq^4 + 33*genFFq^3 + genFFq^2 + 22*genFFq + 26]
[ 8*genFFq^5 + 31*genFFq^4 + 46*genFFq^3 + 45*genFFq^2 + 34*genFFq + 43]
[  7*genFFq^5 + 25*genFFq^4 + 38*genFFq^3 + 49*genFFq^2 + 7*genFFq + 38]
[                                                                    39]
[  57*genFFq^5 + 4*genFFq^4 + 7*genFFq^3 + 17*genFFq^2 + 43*genFFq + 46]
[ 54*genFFq^5 + 37*genFFq^4 + 19*genFFq^3 + 44*genFFq^2 + 19*genFFq + 6]
[ 8*genFFq^5 + 31*genFFq^4 + 46*genFFq^3 + 45*genFFq^2 + 34*genFFq + 43]
[  42*genFFq^5 + 37*genFFq^4 + 2*genFFq^3 + 15*genFFq^2 + 51*genFFq + 1]
[ 2*genFFq^5 + 21*genFFq^4 + 15*genFFq^3 + 13*genFFq^2 + 28*genFFq + 36]
[  57*genFFq^5 + 4*genFFq^4 + 7*genFFq^3 + 17*genFFq^2 + 43*genFFq + 46]
[   54*genFFq^5 + 34*genFFq^4 + 33*genFFq^3 + genFFq^2 + 22*genFFq + 26]
[31*genFFq^5 + 47*genFFq^4 + 52*genFFq^3 + 53*genFFq^2 + 10*genFFq + 55]

<179, 3>
[                   130*genFFq^4 + 22*genFFq^3 + genFFq^2 + 26*genFFq + 170]
[                                                                       160]
[136*genFFq^5 + 3*genFFq^4 + 113*genFFq^3 + 166*genFFq^2 + 135*genFFq + 116]
[ 163*genFFq^5 + 21*genFFq^4 + 33*genFFq^3 + 175*genFFq^2 + 27*genFFq + 158]
[   152*genFFq^5 + 61*genFFq^4 + 9*genFFq^3 + 169*genFFq^2 + 34*genFFq + 20]
[156*genFFq^5 + 87*genFFq^4 + 103*genFFq^3 + 157*genFFq^2 + 23*genFFq + 124]
[                                                                       160]
[   172*genFFq^5 + 55*genFFq^4 + 36*genFFq^3 + 89*genFFq^2 + 99*genFFq + 14]
[    117*genFFq^5 + 99*genFFq^4 + 11*genFFq^3 + 5*genFFq^2 + 27*genFFq + 61]
[   152*genFFq^5 + 61*genFFq^4 + 9*genFFq^3 + 169*genFFq^2 + 34*genFFq + 20]
[                   130*genFFq^4 + 22*genFFq^3 + genFFq^2 + 26*genFFq + 170]
[  142*genFFq^5 + 86*genFFq^4 + 93*genFFq^3 + 119*genFFq^2 + 82*genFFq + 38]
[   172*genFFq^5 + 55*genFFq^4 + 36*genFFq^3 + 89*genFFq^2 + 99*genFFq + 14]
[ 163*genFFq^5 + 21*genFFq^4 + 33*genFFq^3 + 175*genFFq^2 + 27*genFFq + 158]
[  29*genFFq^5 + 19*genFFq^4 + 160*genFFq^3 + 153*genFFq^2 + 47*genFFq + 45]

<239, 3>
[    25*genFFq^5 + 33*genFFq^4 + 10*genFFq^3 + 87*genFFq^2 + 157*genFFq + 146]
[                                                                         188]
[135*genFFq^5 + 115*genFFq^4 + 212*genFFq^3 + 202*genFFq^2 + 166*genFFq + 206]
[  144*genFFq^5 + 220*genFFq^4 + 152*genFFq^3 + 166*genFFq^2 + 95*genFFq + 72]
[     21*genFFq^5 + 212*genFFq^4 + 39*genFFq^3 + 61*genFFq^2 + 43*genFFq + 21]
[   195*genFFq^5 + 21*genFFq^4 + 193*genFFq^3 + 188*genFFq^2 + 38*genFFq + 60]
[                                                                         188]
[   28*genFFq^5 + 200*genFFq^4 + 28*genFFq^3 + 19*genFFq^2 + 215*genFFq + 117]
[ 114*genFFq^5 + 200*genFFq^4 + 64*genFFq^3 + 122*genFFq^2 + 153*genFFq + 205]
[     21*genFFq^5 + 212*genFFq^4 + 39*genFFq^3 + 61*genFFq^2 + 43*genFFq + 21]
[    25*genFFq^5 + 33*genFFq^4 + 10*genFFq^3 + 87*genFFq^2 + 157*genFFq + 146]
[     131*genFFq^5 + 128*genFFq^4 + 18*genFFq^3 + 111*genFFq^2 + genFFq + 225]
[   28*genFFq^5 + 200*genFFq^4 + 28*genFFq^3 + 19*genFFq^2 + 215*genFFq + 117]
[  144*genFFq^5 + 220*genFFq^4 + 152*genFFq^3 + 166*genFFq^2 + 95*genFFq + 72]
[  90*genFFq^5 + 212*genFFq^4 + 41*genFFq^3 + 116*genFFq^2 + 106*genFFq + 213]

<359, 3>
[   15*genFFq^5 + 303*genFFq^4 + 319*genFFq^3 + 261*genFFq^2 + 2*genFFq + 302]
[                                                                          27]
[ 241*genFFq^5 + 257*genFFq^4 + 295*genFFq^3 + 208*genFFq^2 + 350*genFFq + 70]
[   116*genFFq^5 + 216*genFFq^4 + 79*genFFq^3 + 3*genFFq^2 + 354*genFFq + 248]
[   51*genFFq^5 + 89*genFFq^4 + 125*genFFq^3 + 132*genFFq^2 + 52*genFFq + 101]
[ 133*genFFq^5 + 268*genFFq^4 + 19*genFFq^3 + 357*genFFq^2 + 350*genFFq + 231]
[                                                                          27]
[  103*genFFq^5 + 34*genFFq^4 + 248*genFFq^3 + 267*genFFq^2 + 93*genFFq + 258]
[  84*genFFq^5 + 182*genFFq^4 + 136*genFFq^3 + 25*genFFq^2 + 336*genFFq + 214]
[   51*genFFq^5 + 89*genFFq^4 + 125*genFFq^3 + 132*genFFq^2 + 52*genFFq + 101]
[   15*genFFq^5 + 303*genFFq^4 + 319*genFFq^3 + 261*genFFq^2 + 2*genFFq + 302]
[ 310*genFFq^5 + 50*genFFq^4 + 321*genFFq^3 + 255*genFFq^2 + 328*genFFq + 320]
[  103*genFFq^5 + 34*genFFq^4 + 248*genFFq^3 + 267*genFFq^2 + 93*genFFq + 258]
[   116*genFFq^5 + 216*genFFq^4 + 79*genFFq^3 + 3*genFFq^2 + 354*genFFq + 248]
[245*genFFq^5 + 329*genFFq^4 + 228*genFFq^3 + 257*genFFq^2 + 336*genFFq + 192]

<419, 1>
[  genFFq^3651]
[          362]
[ genFFq^54082]
[ genFFq^30713]
[ genFFq^43798]
[genFFq^120899]
[          362]
[ genFFq^81688]
[genFFq^135219]
[ genFFq^43798]
[  genFFq^3651]
[  genFFq^1346]
[ genFFq^81688]
[ genFFq^30713]
[ genFFq^94479]

<479, 1>
[ genFFq^46923]
[           40]
[ genFFq^26856]
[genFFq^216969]
[genFFq^156565]
[ genFFq^19580]
[           40]
[ genFFq^81087]
[genFFq^197334]
[genFFq^156565]
[ genFFq^46923]
[ genFFq^67735]
[ genFFq^81087]
[genFFq^216969]
[genFFq^173837]

<659, 1>
[genFFq^223460]
[          323]
[genFFq^271614]
[ genFFq^20798]
[  genFFq^6509]
[genFFq^240234]
[          323]
[genFFq^108423]
[ genFFq^11414]
[  genFFq^6509]
[genFFq^223460]
[genFFq^262037]
[genFFq^108423]
[ genFFq^20798]
[  genFFq^3964]

<719, 3>
[   123*genFFq^5 + 2*genFFq^4 + 139*genFFq^3 + 236*genFFq^2 + 197*genFFq + 11]
[                                                                         400]
[ 294*genFFq^5 + 113*genFFq^4 + 44*genFFq^3 + 660*genFFq^2 + 599*genFFq + 224]
[528*genFFq^5 + 429*genFFq^4 + 680*genFFq^3 + 634*genFFq^2 + 463*genFFq + 311]
[647*genFFq^5 + 285*genFFq^4 + 626*genFFq^3 + 683*genFFq^2 + 695*genFFq + 605]
[699*genFFq^5 + 144*genFFq^4 + 165*genFFq^3 + 159*genFFq^2 + 462*genFFq + 565]
[                                                                         400]
[ 451*genFFq^5 + 155*genFFq^4 + 509*genFFq^3 + 32*genFFq^2 + 524*genFFq + 194]
[  97*genFFq^5 + 271*genFFq^4 + 314*genFFq^3 + 516*genFFq^2 + 201*genFFq + 72]
[647*genFFq^5 + 285*genFFq^4 + 626*genFFq^3 + 683*genFFq^2 + 695*genFFq + 605]
[   123*genFFq^5 + 2*genFFq^4 + 139*genFFq^3 + 236*genFFq^2 + 197*genFFq + 11]
[595*genFFq^5 + 153*genFFq^4 + 418*genFFq^3 + 383*genFFq^2 + 439*genFFq + 678]
[ 451*genFFq^5 + 155*genFFq^4 + 509*genFFq^3 + 32*genFFq^2 + 524*genFFq + 194]
[528*genFFq^5 + 429*genFFq^4 + 680*genFFq^3 + 634*genFFq^2 + 463*genFFq + 311]
[538*genFFq^5 + 105*genFFq^4 + 315*genFFq^3 + 172*genFFq^2 + 545*genFFq + 660]

<839, 3>
[675*genFFq^5 + 811*genFFq^4 + 726*genFFq^3 + 537*genFFq^2 + 567*genFFq + 445]
[                                                                         216]
[ 738*genFFq^5 + 485*genFFq^4 + 368*genFFq^3 + 773*genFFq^2 + 473*genFFq + 77]
[646*genFFq^5 + 378*genFFq^4 + 818*genFFq^3 + 413*genFFq^2 + 142*genFFq + 147]
[ 68*genFFq^5 + 708*genFFq^4 + 705*genFFq^3 + 602*genFFq^2 + 769*genFFq + 757]
[123*genFFq^5 + 721*genFFq^4 + 533*genFFq^3 + 626*genFFq^2 + 246*genFFq + 206]
[                                                                         216]
[ 100*genFFq^5 + 12*genFFq^4 + 825*genFFq^3 + 605*genFFq^2 + 363*genFFq + 565]
[721*genFFq^5 + 397*genFFq^4 + 603*genFFq^3 + 357*genFFq^2 + 700*genFFq + 719]
[ 68*genFFq^5 + 708*genFFq^4 + 705*genFFq^3 + 602*genFFq^2 + 769*genFFq + 757]
[675*genFFq^5 + 811*genFFq^4 + 726*genFFq^3 + 537*genFFq^2 + 567*genFFq + 445]
[602*genFFq^5 + 401*genFFq^4 + 334*genFFq^3 + 658*genFFq^2 + 170*genFFq + 343]
[ 100*genFFq^5 + 12*genFFq^4 + 825*genFFq^3 + 605*genFFq^2 + 363*genFFq + 565]
[646*genFFq^5 + 378*genFFq^4 + 818*genFFq^3 + 413*genFFq^2 + 142*genFFq + 147]
[ 40*genFFq^5 + 105*genFFq^4 + 144*genFFq^3 + 751*genFFq^2 + 128*genFFq + 413]

<1019, 1>
[ genFFq^732508]
[           871]
[ genFFq^227725]
[ genFFq^759478]
[ genFFq^219904]
[ genFFq^630829]
[           871]
[ genFFq^390280]
[ genFFq^230339]
[ genFFq^219904]
[ genFFq^732508]
[ genFFq^302323]
[ genFFq^390280]
[ genFFq^759478]
[ genFFq^418352]

<1259, 3>
[   84*genFFq^5 + 1016*genFFq^4 + 286*genFFq^3 + 69*genFFq^2 + 730*genFFq + 1057]
[                                                                            178]
[    159*genFFq^5 + 44*genFFq^4 + 242*genFFq^3 + 630*genFFq^2 + 339*genFFq + 953]
[   281*genFFq^5 + 818*genFFq^4 + 218*genFFq^3 + 164*genFFq^2 + 163*genFFq + 408]
[  187*genFFq^5 + 1035*genFFq^4 + 647*genFFq^3 + 123*genFFq^2 + 365*genFFq + 401]
[  162*genFFq^5 + 260*genFFq^4 + 532*genFFq^3 + 617*genFFq^2 + 1221*genFFq + 788]
[                                                                            178]
[ 216*genFFq^5 + 1188*genFFq^4 + 106*genFFq^3 + 875*genFFq^2 + 1039*genFFq + 317]
[   786*genFFq^5 + 783*genFFq^4 + 148*genFFq^3 + 910*genFFq^2 + 360*genFFq + 202]
[  187*genFFq^5 + 1035*genFFq^4 + 647*genFFq^3 + 123*genFFq^2 + 365*genFFq + 401]
[   84*genFFq^5 + 1016*genFFq^4 + 286*genFFq^3 + 69*genFFq^2 + 730*genFFq + 1057]
[   27*genFFq^5 + 1143*genFFq^4 + 479*genFFq^3 + 800*genFFq^2 + 350*genFFq + 280]
[ 216*genFFq^5 + 1188*genFFq^4 + 106*genFFq^3 + 875*genFFq^2 + 1039*genFFq + 317]
[   281*genFFq^5 + 818*genFFq^4 + 218*genFFq^3 + 164*genFFq^2 + 163*genFFq + 408]
[  952*genFFq^5 + 846*genFFq^4 + 455*genFFq^3 + 1106*genFFq^2 + 497*genFFq + 490]

<1319, 3>
[ 1161*genFFq^5 + 1132*genFFq^4 + 467*genFFq^3 + 1228*genFFq^2 + 970*genFFq + 288]
[                                                                              47]
[    1059*genFFq^5 + 97*genFFq^4 + 879*genFFq^3 + 106*genFFq^2 + 731*genFFq + 843]
[  323*genFFq^5 + 732*genFFq^4 + 859*genFFq^3 + 1272*genFFq^2 + 1169*genFFq + 846]
[    887*genFFq^5 + 326*genFFq^4 + 914*genFFq^3 + 597*genFFq^2 + 193*genFFq + 144]
[ 253*genFFq^5 + 555*genFFq^4 + 1243*genFFq^3 + 1146*genFFq^2 + 1272*genFFq + 506]
[                                                                              47]
[    55*genFFq^5 + 1171*genFFq^4 + 14*genFFq^3 + 1088*genFFq^2 + 483*genFFq + 738]
[  224*genFFq^5 + 625*genFFq^4 + 1111*genFFq^3 + 1127*genFFq^2 + 491*genFFq + 853]
[    887*genFFq^5 + 326*genFFq^4 + 914*genFFq^3 + 597*genFFq^2 + 193*genFFq + 144]
[ 1161*genFFq^5 + 1132*genFFq^4 + 467*genFFq^3 + 1228*genFFq^2 + 970*genFFq + 288]
[    1131*genFFq^5 + 101*genFFq^4 + 10*genFFq^3 + 620*genFFq^2 + 728*genFFq + 635]
[    55*genFFq^5 + 1171*genFFq^4 + 14*genFFq^3 + 1088*genFFq^2 + 483*genFFq + 738]
[  323*genFFq^5 + 732*genFFq^4 + 859*genFFq^3 + 1272*genFFq^2 + 1169*genFFq + 846]
[     452*genFFq^5 + 206*genFFq^4 + 286*genFFq^3 + 98*genFFq^2 + 395*genFFq + 692]

==> anc/2a.txt <==
<167, 1>
[         128]
[  genFFq^966]

<191, 1>
[         181]
[genFFq^25872]

<239, 1>
[         192]
[genFFq^20340]

<263, 1>
[         232]
[genFFq^10230]

<311, 1>
[         183]
[genFFq^31746]

<383, 1>
[          269]
[genFFq^138144]

<743, 1>
[           15]
[genFFq^241614]

<863, 1>
[          473]
[genFFq^518184]

<887, 1>
[           56]
[genFFq^696858]

<911, 1>
[          354]
[genFFq^463980]

<983, 1>
[          728]
[ genFFq^99138]

<1031, 1>
[              708]
[  519*genFFq + 31]

<1103, 1>
[              446]
[ 885*genFFq + 536]


==> anc/3a.txt <==
<167, 1>
[          18]
[genFFq^24640]
[genFFq^27496]

<191, 1>
[         100]
[genFFq^31424]
[genFFq^12224]

<239, 1>
[          58]
[genFFq^35920]
[  genFFq^640]

<263, 1>
[         172]
[ genFFq^4928]
[genFFq^14696]

<311, 1>
[         212]
[genFFq^23192]
[genFFq^55016]

<383, 1>
[          357]
[genFFq^117376]
[genFFq^131200]

<743, 1>
[          225]
[genFFq^437224]
[genFFq^512368]

<863, 1>
[          212]
[genFFq^426240]
[genFFq^726048]

<887, 1>
[          475]
[genFFq^279128]
[genFFq^626336]

<911, 1>
[          509]
[  genFFq^6992]
[ genFFq^28880]

<983, 1>
[          147]
[genFFq^117752]
[genFFq^123656]

<1031, 1>
[              198]
[ 478*genFFq + 970]
[ 889*genFFq + 855]

<1103, 1>
[               376]
[1090*genFFq + 1005]
[ 804*genFFq + 1055]

==> anc/3b.txt <==
<167, 1>
[          46]
[genFFq^11984]
[genFFq^11984]

<191, 1>
[         117]
[genFFq^15040]
[genFFq^15040]

<239, 1>
[          87]
[genFFq^30800]
[genFFq^30800]

<263, 1>
[         121]
[genFFq^25960]
[genFFq^25960]

<311, 1>
[         239]
[genFFq^83824]
[genFFq^83824]

<383, 1>
[          367]
[ genFFq^56576]
[ genFFq^56576]

<743, 1>
[          475]
[ genFFq^68696]
[ genFFq^68696]

<863, 1>
[          839]
[genFFq^418752]
[genFFq^418752]

<887, 1>
[          781]
[genFFq^557368]
[genFFq^557368]

<911, 1>
[          436]
[genFFq^510112]
[genFFq^510112]

<983, 1>
[          855]
[genFFq^436240]
[genFFq^436240]

<1031, 1>
[              224]
[ 591*genFFq + 496]
[ 591*genFFq + 496]

<1103, 1>
[              265]
[990*genFFq + 1020]
[990*genFFq + 1020]

==> anc/3c.txt <==
<167, 1>
[           0]
[          77]
[          90]

<191, 1>
[           0]
[          67]
[         124]

<239, 1>
[           0]
[          70]
[         169]

<263, 1>
[           0]
[          55]
[         208]

<311, 1>
[           0]
[          33]
[         278]

<383, 1>
[            0]
[          123]
[          260]

<743, 1>
[            0]
[           51]
[          692]

<863, 1>
[            0]
[          306]
[          557]

<887, 1>
[            0]
[          786]
[          101]

<911, 1>
[            0]
[           88]
[          823]

<983, 1>
[            0]
[          758]
[          225]

<1031, 1>
[   0]
[ 752]
[ 279]

<1103, 1>
[   0]
[ 161]
[ 942]

==> anc/4a.txt <==
<71, 1>
[          8]
[genFFq^1372]
[genFFq^2844]
[genFFq^1923]

<191, 1>
[           8]
[ genFFq^1186]
[genFFq^31008]
[genFFq^15467]

<239, 1>
[           8]
[genFFq^19703]
[genFFq^16920]
[genFFq^43575]

<311, 1>
[           8]
[genFFq^24521]
[genFFq^34164]
[genFFq^34532]

<359, 1>
[            8]
[ genFFq^79877]
[genFFq^102780]
[genFFq^111323]

<431, 1>
[            8]
[ genFFq^55224]
[ genFFq^44712]
[ genFFq^22013]

<479, 1>
[            8]
[ genFFq^54287]
[genFFq^155760]
[genFFq^127471]

<599, 1>
[            8]
[genFFq^167940]
[genFFq^119700]
[genFFq^346842]

<719, 1>
[            8]
[  genFFq^6987]
[genFFq^504360]
[genFFq^433891]

<839, 1>
[            8]
[genFFq^675684]
[genFFq^624540]
[genFFq^684574]

<911, 1>
[            8]
[genFFq^435527]
[genFFq^735528]
[genFFq^332804]

<1031, 1>
[                8]
[ 933*genFFq + 210]
[ 144*genFFq + 887]
[ 112*genFFq + 348]

<1151, 1>
[                 8]
[   501*genFFq + 36]
[ 1070*genFFq + 697]
[ 1136*genFFq + 434]


==> anc/5a.txt <==
<179, 1>
[          30]
[genFFq^22737]
[ genFFq^9565]
[ genFFq^9870]
[ genFFq^3105]

<239, 1>
[          28]
[genFFq^13130]
[genFFq^15599]
[genFFq^32085]
[genFFq^50183]

<359, 1>
[          103]
[genFFq^105525]
[ genFFq^82094]
[  genFFq^2651]
[ genFFq^53060]

<419, 1>
[           21]
[ genFFq^99922]
[ genFFq^32609]
[ genFFq^88054]
[genFFq^154082]

<479, 1>
[          106]
[genFFq^217726]
[genFFq^181450]
[genFFq^226287]
[ genFFq^54109]

<599, 1>
[          560]
[genFFq^267026]
[genFFq^187529]
[genFFq^253161]
[genFFq^136847]

<659, 1>
[          249]
[ genFFq^54764]
[genFFq^211040]
[genFFq^174954]
[genFFq^281264]

<719, 1>
[          190]
[  genFFq^9486]
[genFFq^102265]
[genFFq^199617]
[genFFq^227319]

<839, 1>
[          505]
[genFFq^116352]
[genFFq^599541]
[genFFq^416069]
[  genFFq^2465]

<1019, 1>
[           568]
[genFFq^1034755]
[ genFFq^446835]
[ genFFq^936600]
[ genFFq^378013]

<1259, 1>
[              228]
[  366*genFFq + 22]
[ 235*genFFq + 646]
[ 693*genFFq + 647]
[ 150*genFFq + 488]

<1319, 1>
[              1183]
[ 592*genFFq + 1287]
[    617*genFFq + 5]
[  805*genFFq + 343]
[ 1178*genFFq + 388]

==> anc/6a.txt <==
<47, 3>
[   21*genFFq^5 + 19*genFFq^4 + 4*genFFq^3 + 5*genFFq^2 + 25*genFFq + 9]
[                                                                    18]
[ 12*genFFq^5 + 25*genFFq^4 + 40*genFFq^3 + 34*genFFq^2 + 22*genFFq + 1]
[15*genFFq^5 + 27*genFFq^4 + 23*genFFq^3 + 17*genFFq^2 + 38*genFFq + 21]
[16*genFFq^5 + 10*genFFq^4 + 12*genFFq^3 + 15*genFFq^2 + 28*genFFq + 26]
[              26*genFFq^5 + 39*genFFq^3 + 14*genFFq^2 + 38*genFFq + 40]

<59, 3>
[  9*genFFq^5 + 43*genFFq^4 + 22*genFFq^3 + 44*genFFq^2 + 25*genFFq + 5]
[                                                                     5]
[25*genFFq^5 + 44*genFFq^4 + 18*genFFq^3 + 11*genFFq^2 + 20*genFFq + 23]
[   57*genFFq^5 + 56*genFFq^4 + 41*genFFq^3 + 23*genFFq^2 + genFFq + 22]
[ 42*genFFq^5 + 4*genFFq^4 + 24*genFFq^3 + 48*genFFq^2 + 38*genFFq + 53]
[            15*genFFq^5 + 41*genFFq^4 + 23*genFFq^3 + 58*genFFq^2 + 52]

<83, 3>
[44*genFFq^5 + 52*genFFq^4 + 62*genFFq^3 + 22*genFFq^2 + 21*genFFq + 76]
[                                                                    42]
[ 20*genFFq^5 + 25*genFFq^4 + 22*genFFq^3 + 47*genFFq^2 + 68*genFFq + 6]
[11*genFFq^5 + 13*genFFq^4 + 57*genFFq^3 + 47*genFFq^2 + 26*genFFq + 55]
[82*genFFq^5 + 29*genFFq^4 + 25*genFFq^3 + 41*genFFq^2 + 58*genFFq + 69]
[17*genFFq^5 + 18*genFFq^4 + 61*genFFq^3 + 15*genFFq^2 + 68*genFFq + 53]

<131, 1>
[ genFFq^1615]
[          48]
[genFFq^13374]
[genFFq^15574]
[genFFq^13233]
[genFFq^12285]

<167, 3>
[  12*genFFq^5 + 37*genFFq^4 + 125*genFFq^3 + 43*genFFq^2 + 61*genFFq + 93]
[                                                                      101]
[114*genFFq^5 + 60*genFFq^4 + 26*genFFq^3 + 147*genFFq^2 + 28*genFFq + 143]
[ 70*genFFq^5 + 21*genFFq^4 + 89*genFFq^3 + 56*genFFq^2 + 161*genFFq + 128]
[   69*genFFq^5 + 4*genFFq^4 + 9*genFFq^3 + 122*genFFq^2 + 142*genFFq + 68]
[  70*genFFq^5 + 61*genFFq^4 + 83*genFFq^3 + 30*genFFq^2 + 21*genFFq + 166]

<227, 1>
[genFFq^41169]
[         114]
[genFFq^34235]
[ genFFq^3264]
[genFFq^37677]
[ genFFq^7730]

<251, 3>
[ 114*genFFq^5 + 32*genFFq^4 + 133*genFFq^3 + 164*genFFq^2 + 202*genFFq + 48]
[                                                                        100]
[122*genFFq^5 + 154*genFFq^4 + 171*genFFq^3 + 159*genFFq^2 + 33*genFFq + 217]
[147*genFFq^5 + 213*genFFq^4 + 46*genFFq^3 + 119*genFFq^2 + 168*genFFq + 120]
[  160*genFFq^5 + 155*genFFq^4 + 103*genFFq^3 + 10*genFFq^2 + 147*genFFq + 6]
[    202*genFFq^5 + 74*genFFq^4 + 2*genFFq^3 + 84*genFFq^2 + 240*genFFq + 18]

<311, 3>
[ 181*genFFq^5 + 237*genFFq^4 + 228*genFFq^3 + 150*genFFq^2 + 135*genFFq + 61]
[                                                                         114]
[  253*genFFq^5 + 280*genFFq^4 + 290*genFFq^3 + 77*genFFq^2 + 223*genFFq + 56]
[   157*genFFq^5 + 142*genFFq^4 + 50*genFFq^3 + 82*genFFq^2 + 136*genFFq + 68]
[  92*genFFq^5 + 105*genFFq^4 + 164*genFFq^3 + 157*genFFq^2 + 48*genFFq + 200]
[ 83*genFFq^5 + 286*genFFq^4 + 309*genFFq^3 + 138*genFFq^2 + 100*genFFq + 240]

<383, 3>
[343*genFFq^5 + 340*genFFq^4 + 120*genFFq^3 + 317*genFFq^2 + 323*genFFq + 292]
[                                                                         303]
[  181*genFFq^5 + 228*genFFq^4 + 82*genFFq^3 + 122*genFFq^2 + 35*genFFq + 135]
[168*genFFq^5 + 104*genFFq^4 + 262*genFFq^3 + 124*genFFq^2 + 252*genFFq + 199]
[   172*genFFq^5 + 70*genFFq^4 + 250*genFFq^3 + 54*genFFq^2 + 258*genFFq + 63]
[ 129*genFFq^5 + 93*genFFq^4 + 303*genFFq^3 + 249*genFFq^2 + 118*genFFq + 270]

<419, 3>
[  233*genFFq^5 + 260*genFFq^4 + 97*genFFq^3 + 77*genFFq^2 + 103*genFFq + 163]
[                                                                         125]
[   28*genFFq^5 + 188*genFFq^4 + 4*genFFq^3 + 100*genFFq^2 + 124*genFFq + 250]
[  54*genFFq^5 + 330*genFFq^4 + 107*genFFq^3 + 275*genFFq^2 + 308*genFFq + 96]
[214*genFFq^5 + 237*genFFq^4 + 393*genFFq^3 + 407*genFFq^2 + 305*genFFq + 121]
[  232*genFFq^5 + 97*genFFq^4 + 406*genFFq^3 + 68*genFFq^2 + 282*genFFq + 412]

<467, 1>
[genFFq^110839]
[          176]
[genFFq^158130]
[ genFFq^60646]
[genFFq^118053]
[genFFq^153801]

<479, 3>
[ 131*genFFq^5 + 390*genFFq^4 + 245*genFFq^3 + 134*genFFq^2 + 41*genFFq + 426]
[                                                                         331]
[144*genFFq^5 + 314*genFFq^4 + 349*genFFq^3 + 448*genFFq^2 + 406*genFFq + 323]
[  352*genFFq^5 + 68*genFFq^4 + 55*genFFq^3 + 382*genFFq^2 + 410*genFFq + 229]
[162*genFFq^5 + 347*genFFq^4 + 175*genFFq^3 + 301*genFFq^2 + 303*genFFq + 388]
[391*genFFq^5 + 126*genFFq^4 + 337*genFFq^3 + 375*genFFq^2 + 310*genFFq + 105]


==> anc/7a.txt <==
<31, 3>
[25*genFFq^5 + 19*genFFq^4 + 11*genFFq^3 + 5*genFFq^2 + 17*genFFq + 21]
[   30*genFFq^5 + 29*genFFq^4 + 7*genFFq^3 + 6*genFFq^2 + 8*genFFq + 9]
[   30*genFFq^5 + 29*genFFq^4 + 7*genFFq^3 + 6*genFFq^2 + 8*genFFq + 9]
[                                                                    4]
[   30*genFFq^5 + 29*genFFq^4 + 7*genFFq^3 + 6*genFFq^2 + 8*genFFq + 9]
[                                                                    4]
[                                                                    4]

<47, 3>
[ 32*genFFq^5 + 20*genFFq^4 + 24*genFFq^3 + 30*genFFq^2 + 9*genFFq + 33]
[16*genFFq^5 + 10*genFFq^4 + 12*genFFq^3 + 15*genFFq^2 + 28*genFFq + 15]
[16*genFFq^5 + 10*genFFq^4 + 12*genFFq^3 + 15*genFFq^2 + 28*genFFq + 15]
[                                                                     4]
[16*genFFq^5 + 10*genFFq^4 + 12*genFFq^3 + 15*genFFq^2 + 28*genFFq + 15]
[                                                                     4]
[                                                                     4]

<103, 3>
[ 9*genFFq^5 + 86*genFFq^4 + 93*genFFq^3 + 35*genFFq^2 + 92*genFFq + 36]
[ 6*genFFq^5 + 23*genFFq^4 + 62*genFFq^3 + 92*genFFq^2 + 27*genFFq + 66]
[ 6*genFFq^5 + 23*genFFq^4 + 62*genFFq^3 + 92*genFFq^2 + 27*genFFq + 66]
[                                                                     4]
[ 6*genFFq^5 + 23*genFFq^4 + 62*genFFq^3 + 92*genFFq^2 + 27*genFFq + 66]
[                                                                     4]
[                                                                     4]

<167, 1>
[ genFFq^8922]
[genFFq^27588]
[genFFq^27588]
[           4]
[genFFq^27588]
[           4]
[           4]

<199, 3>
[ 80*genFFq^5 + 80*genFFq^4 + 102*genFFq^3 + 180*genFFq^2 + 137*genFFq + 46]
[ 16*genFFq^5 + 16*genFFq^4 + 100*genFFq^3 + 36*genFFq^2 + 107*genFFq + 190]
[ 16*genFFq^5 + 16*genFFq^4 + 100*genFFq^3 + 36*genFFq^2 + 107*genFFq + 190]
[                                                                         4]
[ 16*genFFq^5 + 16*genFFq^4 + 100*genFFq^3 + 36*genFFq^2 + 107*genFFq + 190]
[                                                                         4]
[                                                                         4]

<223, 1>
[genFFq^39394]
[genFFq^14948]
[genFFq^14948]
[           4]
[genFFq^14948]
[           4]
[           4]

<271, 3>
[ 72*genFFq^5 + 163*genFFq^4 + 161*genFFq^3 + 111*genFFq^2 + 139*genFFq + 11]
[ 149*genFFq^5 + 183*genFFq^4 + 81*genFFq^3 + 241*genFFq^2 + 43*genFFq + 232]
[ 149*genFFq^5 + 183*genFFq^4 + 81*genFFq^3 + 241*genFFq^2 + 43*genFFq + 232]
[                                                                          4]
[ 149*genFFq^5 + 183*genFFq^4 + 81*genFFq^3 + 241*genFFq^2 + 43*genFFq + 232]
[                                                                          4]
[                                                                          4]

<311, 3>
[292*genFFq^5 + 171*genFFq^4 + 196*genFFq^3 + 309*genFFq^2 + 247*genFFq + 179]
[  200*genFFq^5 + 66*genFFq^4 + 32*genFFq^3 + 152*genFFq^2 + 199*genFFq + 249]
[  200*genFFq^5 + 66*genFFq^4 + 32*genFFq^3 + 152*genFFq^2 + 199*genFFq + 249]
[                                                                           4]
[  200*genFFq^5 + 66*genFFq^4 + 32*genFFq^3 + 152*genFFq^2 + 199*genFFq + 249]
[                                                                           4]
[                                                                           4]

<367, 3>
[211*genFFq^5 + 141*genFFq^4 + 336*genFFq^3 + 51*genFFq^2 + 160*genFFq + 145]
[ 168*genFFq^5 + 74*genFFq^4 + 231*genFFq^3 + 58*genFFq^2 + 110*genFFq + 120]
[ 168*genFFq^5 + 74*genFFq^4 + 231*genFFq^3 + 58*genFFq^2 + 110*genFFq + 120]
[                                                                          4]
[ 168*genFFq^5 + 74*genFFq^4 + 231*genFFq^3 + 58*genFFq^2 + 110*genFFq + 120]
[                                                                          4]
[                                                                          4]

<383, 3>
[102*genFFq^5 + 282*genFFq^4 + 77*genFFq^3 + 130*genFFq^2 + 153*genFFq + 295]
[366*genFFq^5 + 336*genFFq^4 + 51*genFFq^3 + 106*genFFq^2 + 166*genFFq + 309]
[366*genFFq^5 + 336*genFFq^4 + 51*genFFq^3 + 106*genFFq^2 + 166*genFFq + 309]
[                                                                          4]
[366*genFFq^5 + 336*genFFq^4 + 51*genFFq^3 + 106*genFFq^2 + 166*genFFq + 309]
[                                                                          4]
[                                                                          4]

<439, 3>
[225*genFFq^5 + 287*genFFq^4 + 280*genFFq^3 + 432*genFFq^2 + 129*genFFq + 395]
[ 313*genFFq^5 + 50*genFFq^4 + 370*genFFq^3 + 320*genFFq^2 + 437*genFFq + 381]
[ 313*genFFq^5 + 50*genFFq^4 + 370*genFFq^3 + 320*genFFq^2 + 437*genFFq + 381]
[                                                                           4]
[ 313*genFFq^5 + 50*genFFq^4 + 370*genFFq^3 + 320*genFFq^2 + 437*genFFq + 381]
[                                                                           4]
[                                                                           4]

<479, 3>
[395*genFFq^5 + 441*genFFq^4 + 406*genFFq^3 + 181*genFFq^2 + 109*genFFq + 167]
[   435*genFFq^5 + 231*genFFq^4 + 53*genFFq^3 + 72*genFFq^2 + 308*genFFq + 46]
[   435*genFFq^5 + 231*genFFq^4 + 53*genFFq^3 + 72*genFFq^2 + 308*genFFq + 46]
[                                                                           4]
[   435*genFFq^5 + 231*genFFq^4 + 53*genFFq^3 + 72*genFFq^2 + 308*genFFq + 46]
[                                                                           4]
[                                                                           4]


==> anc/7b.txt <==
<31, 3>
[ 17*genFFq^5 + 3*genFFq^4 + 5*genFFq^3 + 22*genFFq^2 + 19*genFFq + 18]
[                                                                    2]
[                                                                    2]
[ 6*genFFq^5 + 12*genFFq^4 + 20*genFFq^3 + 26*genFFq^2 + 14*genFFq + 8]
[                                                                    2]
[ 6*genFFq^5 + 12*genFFq^4 + 20*genFFq^3 + 26*genFFq^2 + 14*genFFq + 8]
[ 6*genFFq^5 + 12*genFFq^4 + 20*genFFq^3 + 26*genFFq^2 + 14*genFFq + 8]

<47, 3>
[24*genFFq^5 + 15*genFFq^4 + 18*genFFq^3 + 46*genFFq^2 + 42*genFFq + 13]
[                                                                     2]
[                                                                     2]
[ 37*genFFq^5 + 29*genFFq^4 + 16*genFFq^3 + 20*genFFq^2 + 6*genFFq + 20]
[                                                                     2]
[ 37*genFFq^5 + 29*genFFq^4 + 16*genFFq^3 + 20*genFFq^2 + 6*genFFq + 20]
[ 37*genFFq^5 + 29*genFFq^4 + 16*genFFq^3 + 20*genFFq^2 + 6*genFFq + 20]

<103, 3>
[ 48*genFFq^5 + 81*genFFq^4 + 84*genFFq^3 + 15*genFFq^2 + 10*genFFq + 89]
[                                                                      2]
[                                                                      2]
[ 88*genFFq^5 + 97*genFFq^4 + 51*genFFq^3 + 79*genFFq^2 + 87*genFFq + 41]
[                                                                      2]
[ 88*genFFq^5 + 97*genFFq^4 + 51*genFFq^3 + 79*genFFq^2 + 87*genFFq + 41]
[ 88*genFFq^5 + 97*genFFq^4 + 51*genFFq^3 + 79*genFFq^2 + 87*genFFq + 41]

<167, 1>
[genFFq^21858]
[           2]
[           2]
[ genFFq^3732]
[           2]
[ genFFq^3732]
[ genFFq^3732]

<199, 3>
[162*genFFq^5 + 162*genFFq^4 + 117*genFFq^3 + 66*genFFq^2 + 163*genFFq + 123]
[                                                                          2]
[                                                                          2]
[    28*genFFq^5 + 28*genFFq^4 + 175*genFFq^3 + 63*genFFq^2 + 38*genFFq + 34]
[                                                                          2]
[    28*genFFq^5 + 28*genFFq^4 + 175*genFFq^3 + 63*genFFq^2 + 38*genFFq + 34]
[    28*genFFq^5 + 28*genFFq^4 + 175*genFFq^3 + 63*genFFq^2 + 38*genFFq + 34]

<223, 1>
[genFFq^44994]
[           2]
[           2]
[genFFq^46980]
[           2]
[genFFq^46980]
[genFFq^46980]

<271, 3>
[26*genFFq^5 + 232*genFFq^4 + 156*genFFq^3 + 153*genFFq^2 + 133*genFFq + 147]
[                                                                          2]
[                                                                          2]
[   164*genFFq^5 + 25*genFFq^4 + 171*genFFq^3 + 27*genFFq^2 + 151*genFFq + 8]
[                                                                          2]
[   164*genFFq^5 + 25*genFFq^4 + 171*genFFq^3 + 27*genFFq^2 + 151*genFFq + 8]
[   164*genFFq^5 + 25*genFFq^4 + 171*genFFq^3 + 27*genFFq^2 + 151*genFFq + 8]

<311, 3>
[256*genFFq^5 + 184*genFFq^4 + 240*genFFq^3 + 207*genFFq^2 + 93*genFFq + 289]
[                                                                          2]
[                                                                          2]
[51*genFFq^5 + 163*genFFq^4 + 145*genFFq^3 + 300*genFFq^2 + 270*genFFq + 205]
[                                                                          2]
[51*genFFq^5 + 163*genFFq^4 + 145*genFFq^3 + 300*genFFq^2 + 270*genFFq + 205]
[51*genFFq^5 + 163*genFFq^4 + 145*genFFq^3 + 300*genFFq^2 + 270*genFFq + 205]

<367, 3>
[203*genFFq^5 + 120*genFFq^4 + 325*genFFq^3 + 223*genFFq^2 + 347*genFFq + 303]
[                                                                           2]
[                                                                           2]
[ 128*genFFq^5 + 336*genFFq^4 + 176*genFFq^3 + 184*genFFq^2 + 311*genFFq + 39]
[                                                                           2]
[ 128*genFFq^5 + 336*genFFq^4 + 176*genFFq^3 + 184*genFFq^2 + 311*genFFq + 39]
[ 128*genFFq^5 + 336*genFFq^4 + 176*genFFq^3 + 184*genFFq^2 + 311*genFFq + 39]

<383, 3>
[ 198*genFFq^5 + 232*genFFq^4 + 172*genFFq^3 + 365*genFFq^2 + 297*genFFq + 77]
[                                                                           2]
[                                                                           2]
[158*genFFq^5 + 189*genFFq^4 + 292*genFFq^3 + 299*genFFq^2 + 237*genFFq + 102]
[                                                                           2]
[158*genFFq^5 + 189*genFFq^4 + 292*genFFq^3 + 299*genFFq^2 + 237*genFFq + 102]
[158*genFFq^5 + 189*genFFq^4 + 292*genFFq^3 + 299*genFFq^2 + 237*genFFq + 102]

<439, 3>
[168*genFFq^5 + 226*genFFq^4 + 92*genFFq^3 + 305*genFFq^2 + 149*genFFq + 412]
[                                                                          2]
[                                                                          2]
[   8*genFFq^5 + 178*genFFq^4 + 88*genFFq^3 + 349*genFFq^2 + 28*genFFq + 373]
[                                                                          2]
[   8*genFFq^5 + 178*genFFq^4 + 88*genFFq^3 + 349*genFFq^2 + 28*genFFq + 373]
[   8*genFFq^5 + 178*genFFq^4 + 88*genFFq^3 + 349*genFFq^2 + 28*genFFq + 373]

<479, 3>
[471*genFFq^5 + 42*genFFq^4 + 358*genFFq^3 + 405*genFFq^2 + 56*genFFq + 244]
[                                                                         2]
[                                                                         2]
[269*genFFq^5 + 384*genFFq^4 + 57*genFFq^3 + 213*genFFq^2 + 33*genFFq + 176]
[                                                                         2]
[269*genFFq^5 + 384*genFFq^4 + 57*genFFq^3 + 213*genFFq^2 + 33*genFFq + 176]
[269*genFFq^5 + 384*genFFq^4 + 57*genFFq^3 + 213*genFFq^2 + 33*genFFq + 176]


==> anc/8a.txt <==
<479, 1>
[          237]
[genFFq^116072]
[genFFq^227254]
[ genFFq^70697]
[ genFFq^93904]
[genFFq^153738]
[  genFFq^6854]
[genFFq^109873]

<911, 1>
[          195]
[genFFq^800693]
[genFFq^524803]
[genFFq^721419]
[genFFq^469006]
[genFFq^661007]
[  genFFq^5072]
[genFFq^693999]

<2351, 1>
[              1669]
[2179*genFFq + 1529]
[ 1145*genFFq + 390]
[  492*genFFq + 217]
[ 2083*genFFq + 534]
[1691*genFFq + 1525]
[ 997*genFFq + 1146]
[ 603*genFFq + 1318]

<2399, 1>
[               666]
[ 1314*genFFq + 942]
[1458*genFFq + 1803]
[ 1817*genFFq + 356]
[ 1949*genFFq + 514]
[ 1663*genFFq + 908]
[1022*genFFq + 1095]
[ 211*genFFq + 1407]

<2591, 1>
[              1317]
[2211*genFFq + 1004]
[1014*genFFq + 1115]
[1834*genFFq + 1636]
[  85*genFFq + 2539]
[ 557*genFFq + 1740]
[1187*genFFq + 2139]
[2471*genFFq + 1684]

<2879, 1>
[              1370]
[ 246*genFFq + 1159]
[ 1233*genFFq + 633]
[2828*genFFq + 1048]
[   49*genFFq + 877]
[ 2468*genFFq + 663]
[2646*genFFq + 2796]
[1942*genFFq + 1421]

<3119, 1>
[               173]
[ 251*genFFq + 1142]
[2666*genFFq + 1868]
[ 931*genFFq + 1336]
[ 905*genFFq + 1687]
[ 2905*genFFq + 798]
[3097*genFFq + 1452]
[ 2998*genFFq + 956]

<5279, 1>
[              3658]
[ 772*genFFq + 3901]
[3288*genFFq + 4490]
[  542*genFFq + 416]
[ 4066*genFFq + 799]
[3838*genFFq + 2625]
[  4515*genFFq + 84]
[1860*genFFq + 2141]

<5471, 1>
[              4602]
[4563*genFFq + 4915]
[2032*genFFq + 2292]
[3622*genFFq + 4555]
[5333*genFFq + 2428]
[4618*genFFq + 3975]
[2709*genFFq + 5462]
[ 794*genFFq + 1451]

<5711, 1>
[               129]
[ 5095*genFFq + 144]
[1811*genFFq + 3978]
[2171*genFFq + 2481]
[5238*genFFq + 4623]
[  541*genFFq + 800]
[ 346*genFFq + 2638]
[3926*genFFq + 4648]

<6959, 1>
[              6831]
[1279*genFFq + 6951]
[1855*genFFq + 3904]
[2414*genFFq + 1557]
[ 6844*genFFq + 578]
[5728*genFFq + 1756]
[1044*genFFq + 2677]
[5314*genFFq + 1877]

==> anc/8b.txt <==
<79, 1>
[          8]
[  genFFq^88]
[         67]
[genFFq^5499]
[         71]
[genFFq^4201]
[         12]
[ genFFq^143]

<191, 1>
[           8]
[genFFq^21789]
[         159]
[genFFq^28951]
[         183]
[genFFq^25811]
[          32]
[genFFq^22453]

<239, 1>
[           8]
[genFFq^39405]
[         205]
[ genFFq^3272]
[         231]
[genFFq^45111]
[          34]
[genFFq^37365]

<271, 1>
[           8]
[ genFFq^3413]
[         237]
[genFFq^33823]
[         263]
[genFFq^20907]
[          34]
[genFFq^18375]

<431, 1>
[            8]
[ genFFq^53933]
[          251]
[genFFq^112969]
[          423]
[genFFq^124379]
[          180]
[genFFq^135627]

<479, 1>
[            8]
[ genFFq^14505]
[          305]
[genFFq^169212]
[          471]
[ genFFq^22313]
[          174]
[genFFq^168069]

<719, 1>
[            8]
[genFFq^307876]
[           57]
[genFFq^355125]
[          711]
[genFFq^125625]
[          662]
[genFFq^389987]

<751, 1>
[            8]
[ genFFq^43425]
[          745]
[genFFq^268390]
[          743]
[genFFq^474691]
[            6]
[genFFq^258746]

<911, 1>
[            8]
[genFFq^625429]
[          674]
[genFFq^142307]
[          903]
[genFFq^365356]
[          237]
[genFFq^717466]

<991, 1>
[            8]
[genFFq^198796]
[           14]
[genFFq^423214]
[          983]
[genFFq^930974]
[          977]
[genFFq^407958]

<1039, 1>
[                8]
[ 338*genFFq + 577]
[              495]
[ 919*genFFq + 702]
[             1031]
[ 701*genFFq + 457]
[              544]
[  120*genFFq + 32]

<1151, 1>
[                 8]
[ 1076*genFFq + 406]
[              1103]
[  203*genFFq + 409]
[              1143]
[   75*genFFq + 363]
[                48]
[  948*genFFq + 356]

==> anc/9a.txt <==
<11, 3>
[                                                                 9]
[  6*genFFq^5 + 5*genFFq^4 + 8*genFFq^3 + 6*genFFq^2 + 8*genFFq + 2]
[    7*genFFq^5 + 3*genFFq^4 + 2*genFFq^3 + 3*genFFq^2 + genFFq + 1]
[    3*genFFq^5 + 8*genFFq^4 + 7*genFFq^3 + genFFq^2 + 7*genFFq + 4]
[      6*genFFq^5 + 5*genFFq^4 + 4*genFFq^3 + 5*genFFq^2 + 8*genFFq]
[               genFFq^5 + 10*genFFq^4 + 3*genFFq^3 + 6*genFFq + 10]
[                 6*genFFq^5 + genFFq^4 + 4*genFFq^2 + 4*genFFq + 2]
[ 7*genFFq^5 + 9*genFFq^4 + 7*genFFq^3 + 3*genFFq^2 + 10*genFFq + 8]
[      3*genFFq^5 + 9*genFFq^4 + 6*genFFq^3 + 8*genFFq^2 + 4*genFFq]

<59, 3>
[                                                                     4]
[ 14*genFFq^5 + 30*genFFq^4 + 38*genFFq^3 + 43*genFFq^2 + 46*genFFq + 2]
[11*genFFq^5 + 19*genFFq^4 + 39*genFFq^3 + 52*genFFq^2 + 19*genFFq + 14]
[  16*genFFq^5 + 57*genFFq^4 + 28*genFFq^3 + 38*genFFq^2 + 3*genFFq + 7]
[ 57*genFFq^5 + 49*genFFq^4 + 45*genFFq^3 + 58*genFFq^2 + 49*genFFq + 7]
[ 2*genFFq^5 + 39*genFFq^4 + 53*genFFq^3 + 51*genFFq^2 + 14*genFFq + 32]
[  34*genFFq^5 + 58*genFFq^4 + 50*genFFq^3 + 7*genFFq^2 + 6*genFFq + 40]
[18*genFFq^5 + 27*genFFq^4 + 44*genFFq^3 + 29*genFFq^2 + 50*genFFq + 27]
[   46*genFFq^5 + genFFq^4 + 26*genFFq^3 + 15*genFFq^2 + 26*genFFq + 13]

<71, 3>
[                                                                    27]
[ 8*genFFq^5 + 68*genFFq^4 + 56*genFFq^3 + 27*genFFq^2 + 53*genFFq + 65]
[ 23*genFFq^5 + 26*genFFq^4 + 25*genFFq^3 + 66*genFFq^2 + 50*genFFq + 6]
[ 55*genFFq^5 + 6*genFFq^4 + 30*genFFq^3 + 17*genFFq^2 + 36*genFFq + 43]
[65*genFFq^5 + 20*genFFq^4 + 29*genFFq^3 + 33*genFFq^2 + 49*genFFq + 70]
[              62*genFFq^5 + 11*genFFq^4 + 54*genFFq^3 + 14*genFFq + 18]
[ 12*genFFq^5 + 31*genFFq^4 + 13*genFFq^3 + 5*genFFq^2 + 44*genFFq + 15]
[ 2*genFFq^5 + 17*genFFq^4 + 14*genFFq^3 + 60*genFFq^2 + 31*genFFq + 57]
[  57*genFFq^5 + 34*genFFq^4 + 63*genFFq^3 + 5*genFFq^2 + 7*genFFq + 47]

<131, 3>
[                                                                       109]
[     8*genFFq^5 + 80*genFFq^4 + 39*genFFq^3 + 47*genFFq^2 + 4*genFFq + 124]
[ 117*genFFq^5 + 98*genFFq^4 + 100*genFFq^3 + 112*genFFq^2 + 69*genFFq + 29]
[    95*genFFq^5 + 37*genFFq^4 + 27*genFFq^3 + 50*genFFq^2 + 62*genFFq + 27]
[   22*genFFq^5 + 57*genFFq^4 + 106*genFFq^3 + 36*genFFq^2 + 96*genFFq + 10]
[    42*genFFq^5 + 34*genFFq^4 + 21*genFFq^3 + 12*genFFq^2 + 19*genFFq + 84]
[ 126*genFFq^5 + 98*genFFq^4 + 110*genFFq^3 + 43*genFFq^2 + 118*genFFq + 12]
[  127*genFFq^5 + 49*genFFq^4 + 43*genFFq^3 + 53*genFFq^2 + 13*genFFq + 108]
[   103*genFFq^5 + 130*genFFq^4 + 10*genFFq^3 + 7*genFFq^2 + 43*genFFq + 18]

<179, 3>
[                                                                        61]
[ 124*genFFq^5 + 161*genFFq^4 + 12*genFFq^3 + 52*genFFq^2 + 25*genFFq + 150]
[ 123*genFFq^5 + 104*genFFq^4 + 173*genFFq^3 + 13*genFFq^2 + 95*genFFq + 20]
[  124*genFFq^5 + 161*genFFq^4 + 12*genFFq^3 + 52*genFFq^2 + 25*genFFq + 45]
[  64*genFFq^5 + 60*genFFq^4 + 139*genFFq^3 + 125*genFFq^2 + 36*genFFq + 62]
[   17*genFFq^5 + 83*genFFq^4 + 2*genFFq^3 + 158*genFFq^2 + 176*genFFq + 97]
[ 100*genFFq^5 + 49*genFFq^4 + 27*genFFq^3 + 117*genFFq^2 + 101*genFFq + 25]
[    16*genFFq^5 + 15*genFFq^4 + 169*genFFq^3 + 76*genFFq^2 + 9*genFFq + 99]
[     39*genFFq^5 + 171*genFFq^4 + 4*genFFq^3 + 8*genFFq^2 + 87*genFFq + 62]

<191, 3>
[                                                                          49]
[    118*genFFq^5 + 33*genFFq^4 + 93*genFFq^3 + 105*genFFq^2 + 52*genFFq + 46]
[     7*genFFq^5 + 164*genFFq^4 + 36*genFFq^3 + 167*genFFq^2 + 13*genFFq + 44]
[176*genFFq^5 + 100*genFFq^4 + 123*genFFq^3 + 112*genFFq^2 + 153*genFFq + 147]
[    107*genFFq^5 + 52*genFFq^4 + 28*genFFq^3 + 184*genFFq^2 + 66*genFFq + 52]
[  167*genFFq^5 + 172*genFFq^4 + 190*genFFq^3 + 97*genFFq^2 + 179*genFFq + 27]
[  177*genFFq^5 + 157*genFFq^4 + 67*genFFq^3 + 116*genFFq^2 + 100*genFFq + 91]
[   168*genFFq^5 + 113*genFFq^4 + 121*genFFq^3 + 72*genFFq^2 + 34*genFFq + 99]
[  17*genFFq^5 + 46*genFFq^4 + 156*genFFq^3 + 118*genFFq^2 + 190*genFFq + 120]

<239, 3>
[                                                                           1]
[    32*genFFq^5 + 11*genFFq^4 + 117*genFFq^3 + 148*genFFq^2 + 60*genFFq + 99]
[   108*genFFq^5 + 237*genFFq^4 + 81*genFFq^3 + 87*genFFq^2 + 29*genFFq + 133]
[  118*genFFq^5 + 170*genFFq^4 + 225*genFFq^3 + 124*genFFq^2 + 97*genFFq + 14]
[ 81*genFFq^5 + 171*genFFq^4 + 203*genFFq^3 + 231*genFFq^2 + 170*genFFq + 101]
[212*genFFq^5 + 107*genFFq^4 + 174*genFFq^3 + 180*genFFq^2 + 147*genFFq + 103]
[   187*genFFq^5 + 198*genFFq^4 + 132*genFFq^3 + 77*genFFq^2 + 19*genFFq + 30]
[   98*genFFq^5 + 15*genFFq^4 + 86*genFFq^3 + 222*genFFq^2 + 112*genFFq + 177]
[   158*genFFq^5 + 134*genFFq^4 + 223*genFFq^3 + 211*genFFq^2 + 63*genFFq + 3]

<251, 3>
[                                                                        240]
[ 249*genFFq^5 + 202*genFFq^4 + 165*genFFq^3 + 94*genFFq^2 + 177*genFFq + 32]
[   88*genFFq^5 + 45*genFFq^4 + 45*genFFq^3 + 216*genFFq^2 + 200*genFFq + 96]
[ 192*genFFq^5 + 186*genFFq^4 + 224*genFFq^3 + 12*genFFq^2 + 76*genFFq + 236]
[   224*genFFq^5 + 217*genFFq^4 + 94*genFFq^3 + 14*genFFq^2 + 5*genFFq + 116]
[    43*genFFq^5 + 72*genFFq^4 + 81*genFFq^3 + 3*genFFq^2 + 108*genFFq + 192]
[    111*genFFq^5 + 84*genFFq^4 + 4*genFFq^3 + 54*genFFq^2 + 91*genFFq + 222]
[   181*genFFq^5 + 42*genFFq^4 + 2*genFFq^3 + 27*genFFq^2 + 171*genFFq + 140]
[120*genFFq^5 + 134*genFFq^4 + 125*genFFq^3 + 32*genFFq^2 + 194*genFFq + 214]

<311, 3>
[                                                                         240]
[   61*genFFq^5 + 45*genFFq^4 + 193*genFFq^3 + 205*genFFq^2 + 180*genFFq + 28]
[ 153*genFFq^5 + 118*genFFq^4 + 162*genFFq^3 + 129*genFFq^2 + 212*genFFq + 10]
[ 214*genFFq^5 + 200*genFFq^4 + 130*genFFq^3 + 272*genFFq^2 + 43*genFFq + 222]
[   67*genFFq^5 + 174*genFFq^4 + 290*genFFq^3 + 13*genFFq^2 + 65*genFFq + 158]
[  93*genFFq^5 + 248*genFFq^4 + 243*genFFq^3 + 275*genFFq^2 + 247*genFFq + 54]
[  266*genFFq^5 + 290*genFFq^4 + 63*genFFq^3 + 200*genFFq^2 + 219*genFFq + 15]
[     138*genFFq^5 + 2*genFFq^4 + 246*genFFq^3 + 80*genFFq^2 + 72*genFFq + 43]
[ 65*genFFq^5 + 256*genFFq^4 + 217*genFFq^3 + 218*genFFq^2 + 163*genFFq + 247]

<359, 3>
[                                                                         240]
[   245*genFFq^5 + 62*genFFq^4 + 51*genFFq^3 + 19*genFFq^2 + 298*genFFq + 234]
[ 64*genFFq^5 + 143*genFFq^4 + 245*genFFq^3 + 210*genFFq^2 + 129*genFFq + 259]
[ 252*genFFq^5 + 33*genFFq^4 + 114*genFFq^3 + 317*genFFq^2 + 286*genFFq + 161]
[  129*genFFq^5 + 81*genFFq^4 + 84*genFFq^3 + 158*genFFq^2 + 343*genFFq + 335]
[    24*genFFq^5 + 94*genFFq^4 + 213*genFFq^3 + 256*genFFq^2 + 85*genFFq + 58]
[   268*genFFq^5 + 18*genFFq^4 + 258*genFFq^3 + 75*genFFq^2 + 156*genFFq + 99]
[  97*genFFq^5 + 111*genFFq^4 + 155*genFFq^3 + 283*genFFq^2 + 244*genFFq + 41]
[ 271*genFFq^5 + 122*genFFq^4 + 260*genFFq^3 + 252*genFFq^2 + 145*genFFq + 42]

<419, 3>
[                                                                         240]
[210*genFFq^5 + 149*genFFq^4 + 188*genFFq^3 + 371*genFFq^2 + 287*genFFq + 349]
[196*genFFq^5 + 262*genFFq^4 + 254*genFFq^3 + 235*genFFq^2 + 166*genFFq + 407]
[   192*genFFq^5 + 285*genFFq^4 + 147*genFFq^3 + 323*genFFq^2 + 5*genFFq + 15]
[ 379*genFFq^5 + 77*genFFq^4 + 368*genFFq^3 + 106*genFFq^2 + 225*genFFq + 107]
[ 108*genFFq^5 + 104*genFFq^4 + 404*genFFq^3 + 256*genFFq^2 + 103*genFFq + 98]
[   275*genFFq^5 + 417*genFFq^4 + 16*genFFq^3 + 371*genFFq^2 + 81*genFFq + 64]
[  209*genFFq^5 + 253*genFFq^4 + 96*genFFq^3 + 141*genFFq^2 + 292*genFFq + 64]
[ 115*genFFq^5 + 53*genFFq^4 + 180*genFFq^3 + 347*genFFq^2 + 150*genFFq + 333]

<431, 1>
[          240]
[genFFq^151767]
[genFFq^115306]
[ genFFq^42192]
[genFFq^144999]
[genFFq^165985]
[ genFFq^48960]
[  genFFq^8631]
[genFFq^152902]

<479, 3>
[                                                                         240]
[ 205*genFFq^5 + 11*genFFq^4 + 378*genFFq^3 + 345*genFFq^2 + 442*genFFq + 381]
[               455*genFFq^4 + 294*genFFq^3 + 180*genFFq^2 + 419*genFFq + 354]
[ 433*genFFq^5 + 308*genFFq^4 + 33*genFFq^3 + 356*genFFq^2 + 299*genFFq + 112]
[ 269*genFFq^5 + 350*genFFq^4 + 170*genFFq^3 + 257*genFFq^2 + 28*genFFq + 270]
[   304*genFFq^5 + 148*genFFq^4 + 330*genFFq^3 + 87*genFFq^2 + 90*genFFq + 96]
[343*genFFq^5 + 131*genFFq^4 + 116*genFFq^3 + 115*genFFq^2 + 137*genFFq + 100]
[  86*genFFq^5 + 267*genFFq^4 + 223*genFFq^3 + 77*genFFq^2 + 356*genFFq + 318]
[ 175*genFFq^5 + 355*genFFq^4 + 334*genFFq^3 + 212*genFFq^2 + 449*genFFq + 29]

<491, 3>
[                                                                         240]
[ 472*genFFq^5 + 228*genFFq^4 + 15*genFFq^3 + 468*genFFq^2 + 451*genFFq + 466]
[  461*genFFq^5 + 390*genFFq^4 + 143*genFFq^3 + 44*genFFq^2 + 378*genFFq + 11]
[ 86*genFFq^5 + 198*genFFq^4 + 393*genFFq^3 + 173*genFFq^2 + 136*genFFq + 423]
[  209*genFFq^5 + 14*genFFq^4 + 365*genFFq^3 + 66*genFFq^2 + 257*genFFq + 336]
[132*genFFq^5 + 460*genFFq^4 + 422*genFFq^3 + 153*genFFq^2 + 129*genFFq + 200]
[                136*genFFq^5 + 96*genFFq^3 + 321*genFFq^2 + 415*genFFq + 313]
[  355*genFFq^5 + 458*genFFq^4 + 288*genFFq^3 + 3*genFFq^2 + 433*genFFq + 127]
[389*genFFq^5 + 132*genFFq^4 + 417*genFFq^3 + 294*genFFq^2 + 475*genFFq + 280]

<599, 3>
[                                                                         240]
[ 202*genFFq^5 + 127*genFFq^4 + 44*genFFq^3 + 226*genFFq^2 + 336*genFFq + 590]
[  453*genFFq^5 + 505*genFFq^4 + 448*genFFq^3 + 295*genFFq^2 + 290*genFFq + 3]
[  491*genFFq^5 + 423*genFFq^4 + 112*genFFq^3 + 35*genFFq^2 + 366*genFFq + 75]
[559*genFFq^5 + 277*genFFq^4 + 191*genFFq^3 + 445*genFFq^2 + 301*genFFq + 293]
[  567*genFFq^5 + 193*genFFq^4 + 16*genFFq^3 + 428*genFFq^2 + 314*genFFq + 32]
[ 589*genFFq^5 + 383*genFFq^4 + 483*genFFq^3 + 14*genFFq^2 + 441*genFFq + 242]
[524*genFFq^5 + 202*genFFq^4 + 381*genFFq^3 + 205*genFFq^2 + 221*genFFq + 539]
[178*genFFq^5 + 500*genFFq^4 + 135*genFFq^3 + 475*genFFq^2 + 594*genFFq + 564]

<659, 3>
[                                                                         240]
[641*genFFq^5 + 567*genFFq^4 + 137*genFFq^3 + 611*genFFq^2 + 611*genFFq + 272]
[ 598*genFFq^5 + 195*genFFq^4 + 234*genFFq^3 + 147*genFFq^2 + 651*genFFq + 98]
[ 44*genFFq^5 + 207*genFFq^4 + 439*genFFq^3 + 372*genFFq^2 + 244*genFFq + 542]
[  566*genFFq^5 + 536*genFFq^4 + 482*genFFq^3 + 44*genFFq^2 + 32*genFFq + 159]
[   134*genFFq^5 + 19*genFFq^4 + 265*genFFq^3 + 35*genFFq^2 + 459*genFFq + 88]
[  292*genFFq^5 + 191*genFFq^4 + 298*genFFq^3 + 195*genFFq^2 + 61*genFFq + 12]
[175*genFFq^5 + 411*genFFq^4 + 525*genFFq^3 + 448*genFFq^2 + 295*genFFq + 172]
[586*genFFq^5 + 445*genFFq^4 + 160*genFFq^3 + 477*genFFq^2 + 208*genFFq + 473]

<719, 3>
[                                                                         240]
[379*genFFq^5 + 185*genFFq^4 + 125*genFFq^3 + 699*genFFq^2 + 104*genFFq + 189]
[349*genFFq^5 + 232*genFFq^4 + 406*genFFq^3 + 448*genFFq^2 + 234*genFFq + 172]
[ 493*genFFq^5 + 271*genFFq^4 + 358*genFFq^3 + 29*genFFq^2 + 712*genFFq + 164]
[695*genFFq^5 + 436*genFFq^4 + 178*genFFq^3 + 633*genFFq^2 + 591*genFFq + 708]
[ 264*genFFq^5 + 63*genFFq^4 + 211*genFFq^3 + 644*genFFq^2 + 199*genFFq + 552]
[431*genFFq^5 + 199*genFFq^4 + 698*genFFq^3 + 406*genFFq^2 + 621*genFFq + 614]
[664*genFFq^5 + 400*genFFq^4 + 348*genFFq^3 + 462*genFFq^2 + 186*genFFq + 582]
[106*genFFq^5 + 424*genFFq^4 + 102*genFFq^3 + 346*genFFq^2 + 286*genFFq + 714]

<839, 3>
[                                                                         240]
[ 674*genFFq^5 + 80*genFFq^4 + 529*genFFq^3 + 168*genFFq^2 + 542*genFFq + 434]
[ 170*genFFq^5 + 42*genFFq^4 + 333*genFFq^3 + 749*genFFq^2 + 550*genFFq + 541]
[   32*genFFq^5 + 722*genFFq^4 + 555*genFFq^3 + 72*genFFq^2 + 71*genFFq + 260]
[ 822*genFFq^5 + 382*genFFq^4 + 403*genFFq^3 + 737*genFFq^2 + 93*genFFq + 423]
[ 56*genFFq^5 + 223*genFFq^4 + 533*genFFq^3 + 501*genFFq^2 + 193*genFFq + 624]
[454*genFFq^5 + 554*genFFq^4 + 639*genFFq^3 + 141*genFFq^2 + 219*genFFq + 268]
[ 105*genFFq^5 + 258*genFFq^4 + 199*genFFq^3 + 27*genFFq^2 + 536*genFFq + 570]
[ 613*genFFq^5 + 574*genFFq^4 + 812*genFFq^3 + 428*genFFq^2 + 96*genFFq + 513]

<911, 3>
[                                                                         240]
[834*genFFq^5 + 814*genFFq^4 + 479*genFFq^3 + 563*genFFq^2 + 406*genFFq + 839]
[211*genFFq^5 + 423*genFFq^4 + 626*genFFq^3 + 557*genFFq^2 + 275*genFFq + 361]
[ 74*genFFq^5 + 358*genFFq^4 + 756*genFFq^3 + 599*genFFq^2 + 728*genFFq + 758]
[ 710*genFFq^5 + 851*genFFq^4 + 471*genFFq^3 + 60*genFFq^2 + 877*genFFq + 635]
[ 390*genFFq^5 + 542*genFFq^4 + 33*genFFq^3 + 463*genFFq^2 + 196*genFFq + 573]
[ 250*genFFq^5 + 318*genFFq^4 + 91*genFFq^3 + 851*genFFq^2 + 346*genFFq + 369]
[261*genFFq^5 + 593*genFFq^4 + 447*genFFq^3 + 803*genFFq^2 + 645*genFFq + 778]
[310*genFFq^5 + 857*genFFq^4 + 252*genFFq^3 + 802*genFFq^2 + 440*genFFq + 888]

<971, 1>
[          240]
[genFFq^235753]
[genFFq^691131]
[ genFFq^71280]
[genFFq^146977]
[genFFq^282448]
[genFFq^160056]
[genFFq^462553]
[genFFq^838379]

<1019, 3>
[                                                                          240]
[ 343*genFFq^5 + 739*genFFq^4 + 487*genFFq^3 + 957*genFFq^2 + 396*genFFq + 995]
[  71*genFFq^5 + 712*genFFq^4 + 114*genFFq^3 + 211*genFFq^2 + 174*genFFq + 310]
[  74*genFFq^5 + 492*genFFq^4 + 784*genFFq^3 + 429*genFFq^2 + 639*genFFq + 784]
[  720*genFFq^5 + 903*genFFq^4 + 203*genFFq^3 + 53*genFFq^2 + 224*genFFq + 443]
[  393*genFFq^5 + 344*genFFq^4 + 751*genFFq^3 + 195*genFFq^2 + 533*genFFq + 73]
[  873*genFFq^5 + 744*genFFq^4 + 699*genFFq^3 + 728*genFFq^2 + 814*genFFq + 90]
[    99*genFFq^5 + 882*genFFq^4 + 27*genFFq^3 + 85*genFFq^2 + 268*genFFq + 194]
[ 555*genFFq^5 + 982*genFFq^4 + 154*genFFq^3 + 613*genFFq^2 + 312*genFFq + 636]

<1031, 3>
[                                                                          240]
[ 553*genFFq^5 + 118*genFFq^4 + 957*genFFq^3 + 660*genFFq^2 + 251*genFFq + 127]
[ 135*genFFq^5 + 365*genFFq^4 + 611*genFFq^3 + 944*genFFq^2 + 846*genFFq + 396]
[  879*genFFq^5 + 86*genFFq^4 + 320*genFFq^3 + 771*genFFq^2 + 615*genFFq + 751]
[  535*genFFq^5 + 214*genFFq^4 + 563*genFFq^3 + 671*genFFq^2 + 95*genFFq + 964]
[ 263*genFFq^5 + 834*genFFq^4 + 993*genFFq^3 + 875*genFFq^2 + 247*genFFq + 923]
[ 482*genFFq^5 + 560*genFFq^4 + 419*genFFq^3 + 229*genFFq^2 + 925*genFFq + 107]
[ 365*genFFq^5 + 378*genFFq^4 + 149*genFFq^3 + 829*genFFq^2 + 626*genFFq + 894]
[ 633*genFFq^5 + 863*genFFq^4 + 458*genFFq^3 + 243*genFFq^2 + 969*genFFq + 743]

<1091, 3>
[240]
[135*genFFq^5 + 886*genFFq^4 + 926*genFFq^3 + 818*genFFq^2 + 31*genFFq + 365]
[104*genFFq^5 + 125*genFFq^4 + 832*genFFq^3 + 470*genFFq^2 + 192*genFFq + 1028]
[10*genFFq^5 + 1045*genFFq^4 + 962*genFFq^3 + 105*genFFq^2 + 710*genFFq + 728]
[833*genFFq^5 + 271*genFFq^4 + 19*genFFq^3 + 828*genFFq^2 + 958*genFFq + 890]
[1070*genFFq^5 + 946*genFFq^4 + 933*genFFq^3 + 257*genFFq^2 + 897*genFFq + 140]
[899*genFFq^5 + 945*genFFq^4 + 1010*genFFq^3 + 719*genFFq^2 + 828*genFFq + 921]
[179*genFFq^5 + 299*genFFq^4 + 955*genFFq^3 + 298*genFFq^2 + 879*genFFq + 571]
[1008*genFFq^5 + 20*genFFq^4 + 417*genFFq^3 + 364*genFFq^2 + 2*genFFq + 1014]

<1151, 1>
[               240]
[  502*genFFq + 850]
[  495*genFFq + 350]
[  630*genFFq + 419]
[  713*genFFq + 992]
[ 776*genFFq + 1060]
[  598*genFFq + 863]
[ 1091*genFFq + 930]
[ 1031*genFFq + 892]

==> anc/9b.txt <==
<11, 3>
[                                                                9]
[              2*genFFq^5 + 4*genFFq^4 + 5*genFFq^2 + 5*genFFq + 8]
[ 6*genFFq^5 + 8*genFFq^4 + 9*genFFq^3 + 2*genFFq^2 + 5*genFFq + 3]
[    10*genFFq^5 + genFFq^4 + 2*genFFq^3 + 9*genFFq^2 + genFFq + 8]
[   3*genFFq^5 + 8*genFFq^4 + 8*genFFq^3 + 4*genFFq^2 + genFFq + 7]
[    5*genFFq^5 + 4*genFFq^4 + 10*genFFq^3 + 6*genFFq^2 + 3*genFFq]
[                      genFFq^4 + 2*genFFq^3 + 6*genFFq^2 + genFFq]
[   4*genFFq^5 + 2*genFFq^4 + 4*genFFq^3 + 8*genFFq^2 + genFFq + 9]
[             10*genFFq^4 + 3*genFFq^3 + 3*genFFq^2 + 3*genFFq + 8]

<59, 3>
[                                                                     4]
[31*genFFq^5 + 32*genFFq^4 + 38*genFFq^3 + 51*genFFq^2 + 33*genFFq + 37]
[  2*genFFq^5 + 50*genFFq^4 + 2*genFFq^3 + 17*genFFq^2 + 43*genFFq + 37]
[               56*genFFq^5 + 44*genFFq^4 + 43*genFFq^3 + 48*genFFq + 1]
[ 5*genFFq^5 + 14*genFFq^4 + 40*genFFq^3 + 42*genFFq^2 + 27*genFFq + 22]
[52*genFFq^5 + 17*genFFq^4 + 58*genFFq^3 + 40*genFFq^2 + 41*genFFq + 38]
[              32*genFFq^5 + 15*genFFq^4 + 50*genFFq^3 + 32*genFFq + 27]
[  20*genFFq^5 + 30*genFFq^4 + 3*genFFq^3 + 6*genFFq^2 + 49*genFFq + 18]
[  5*genFFq^5 + 51*genFFq^4 + 58*genFFq^3 + 2*genFFq^2 + 34*genFFq + 43]

<71, 3>
[                                                                    27]
[ 42*genFFq^5 + 2*genFFq^4 + 10*genFFq^3 + 53*genFFq^2 + 12*genFFq + 30]
[               36*genFFq^5 + 21*genFFq^3 + 2*genFFq^2 + 52*genFFq + 13]
[16*genFFq^5 + 65*genFFq^4 + 41*genFFq^3 + 54*genFFq^2 + 35*genFFq + 20]
[ 60*genFFq^5 + 13*genFFq^4 + 65*genFFq^3 + 25*genFFq^2 + 7*genFFq + 62]
[66*genFFq^5 + 15*genFFq^4 + 41*genFFq^3 + 57*genFFq^2 + 61*genFFq + 45]
[59*genFFq^5 + 40*genFFq^4 + 58*genFFq^3 + 66*genFFq^2 + 27*genFFq + 50]
[70*genFFq^5 + 27*genFFq^4 + 64*genFFq^3 + 41*genFFq^2 + 20*genFFq + 64]
[ 40*genFFq^5 + 56*genFFq^4 + 9*genFFq^3 + 12*genFFq^2 + 29*genFFq + 13]

<131, 3>
[                                                                      109]
[               108*genFFq^5 + 67*genFFq^3 + 53*genFFq^2 + 62*genFFq + 119]
[         50*genFFq^5 + 7*genFFq^4 + 11*genFFq^3 + 94*genFFq^2 + 49*genFFq]
[  35*genFFq^5 + 54*genFFq^4 + 57*genFFq^3 + 61*genFFq^2 + 98*genFFq + 128]
[  80*genFFq^5 + 119*genFFq^4 + 28*genFFq^3 + 74*genFFq^2 + 36*genFFq + 56]
[  28*genFFq^5 + 81*genFFq^4 + 39*genFFq^3 + 116*genFFq^2 + 59*genFFq + 41]
[    32*genFFq^5 + 12*genFFq^4 + 16*genFFq^3 + 3*genFFq^2 + 82*genFFq + 58]
[73*genFFq^5 + 121*genFFq^4 + 34*genFFq^3 + 48*genFFq^2 + 123*genFFq + 128]
[   53*genFFq^5 + 43*genFFq^4 + 81*genFFq^3 + 52*genFFq^2 + 23*genFFq + 90]

<179, 3>
[                                                                         61]
[   124*genFFq^5 + 161*genFFq^4 + 12*genFFq^3 + 52*genFFq^2 + 25*genFFq + 42]
[    153*genFFq^5 + 27*genFFq^4 + 72*genFFq^3 + 135*genFFq^2 + 71*genFFq + 7]
[   178*genFFq^5 + 55*genFFq^4 + 23*genFFq^3 + 40*genFFq^2 + 33*genFFq + 134]
[        70*genFFq^5 + 88*genFFq^4 + genFFq^3 + 64*genFFq^2 + 17*genFFq + 66]
[137*genFFq^5 + 94*genFFq^4 + 102*genFFq^3 + 129*genFFq^2 + 133*genFFq + 154]
[ 144*genFFq^5 + 135*genFFq^4 + 89*genFFq^3 + 147*genFFq^2 + 81*genFFq + 110]
[ 100*genFFq^5 + 49*genFFq^4 + 27*genFFq^3 + 117*genFFq^2 + 101*genFFq + 172]
[     68*genFFq^5 + 58*genFFq^4 + 5*genFFq^3 + 94*genFFq^2 + 154*genFFq + 18]

<191, 3>
[                                                                         49]
[  60*genFFq^5 + 83*genFFq^4 + 132*genFFq^3 + 138*genFFq^2 + 100*genFFq + 94]
[      6*genFFq^5 + 36*genFFq^4 + 80*genFFq^3 + 12*genFFq^2 + 21*genFFq + 18]
[    167*genFFq^5 + 28*genFFq^4 + 14*genFFq^3 + 33*genFFq^2 + 81*genFFq + 86]
[  3*genFFq^5 + 164*genFFq^4 + 103*genFFq^3 + 170*genFFq^2 + 131*genFFq + 18]
[       185*genFFq^5 + 46*genFFq^4 + genFFq^3 + 94*genFFq^2 + 90*genFFq + 46]
[  66*genFFq^5 + 156*genFFq^4 + 190*genFFq^3 + 19*genFFq^2 + 137*genFFq + 87]
[117*genFFq^5 + 48*genFFq^4 + 190*genFFq^3 + 132*genFFq^2 + 126*genFFq + 188]
[                109*genFFq^4 + 110*genFFq^3 + 85*genFFq^2 + 80*genFFq + 127]

<239, 3>
[                                                                           1]
[  46*genFFq^5 + 166*genFFq^4 + 158*genFFq^3 + 137*genFFq^2 + 139*genFFq + 35]
[   191*genFFq^5 + 156*genFFq^4 + 23*genFFq^3 + 234*genFFq^2 + 49*genFFq + 53]
[   86*genFFq^5 + 27*genFFq^4 + 149*genFFq^3 + 234*genFFq^2 + 48*genFFq + 221]
[   237*genFFq^5 + 98*genFFq^4 + 64*genFFq^3 + 140*genFFq^2 + 203*genFFq + 29]
[   216*genFFq^5 + 71*genFFq^4 + 31*genFFq^3 + 198*genFFq^2 + 27*genFFq + 142]
[181*genFFq^5 + 217*genFFq^4 + 170*genFFq^3 + 209*genFFq^2 + 171*genFFq + 178]
[  32*genFFq^5 + 200*genFFq^4 + 111*genFFq^3 + 92*genFFq^2 + 139*genFFq + 182]
[    71*genFFq^5 + 12*genFFq^4 + 185*genFFq^3 + 46*genFFq^2 + 163*genFFq + 44]

<251, 3>
[                                                                        240]
[  116*genFFq^5 + 81*genFFq^4 + 219*genFFq^3 + 70*genFFq^2 + 25*genFFq + 190]
[51*genFFq^5 + 120*genFFq^4 + 186*genFFq^3 + 169*genFFq^2 + 153*genFFq + 133]
[180*genFFq^5 + 143*genFFq^4 + 210*genFFq^3 + 74*genFFq^2 + 134*genFFq + 109]
[  101*genFFq^5 + 90*genFFq^4 + 76*genFFq^3 + 22*genFFq^2 + 223*genFFq + 172]
[  144*genFFq^5 + 7*genFFq^4 + 91*genFFq^3 + 236*genFFq^2 + 249*genFFq + 220]
[92*genFFq^5 + 246*genFFq^4 + 191*genFFq^3 + 194*genFFq^2 + 141*genFFq + 134]
[  29*genFFq^5 + 83*genFFq^4 + 243*genFFq^3 + 143*genFFq^2 + 69*genFFq + 186]
[ 56*genFFq^5 + 124*genFFq^4 + 225*genFFq^3 + 97*genFFq^2 + 100*genFFq + 149]

<311, 3>
[                                                                         240]
[ 299*genFFq^5 + 191*genFFq^4 + 142*genFFq^3 + 290*genFFq^2 + 110*genFFq + 91]
[    73*genFFq^5 + 20*genFFq^4 + 50*genFFq^3 + 151*genFFq^2 + 37*genFFq + 131]
[173*genFFq^5 + 292*genFFq^4 + 246*genFFq^3 + 232*genFFq^2 + 267*genFFq + 200]
[129*genFFq^5 + 167*genFFq^4 + 122*genFFq^3 + 295*genFFq^2 + 239*genFFq + 245]
[ 177*genFFq^5 + 116*genFFq^4 + 213*genFFq^3 + 285*genFFq^2 + 280*genFFq + 74]
[ 299*genFFq^5 + 159*genFFq^4 + 176*genFFq^3 + 93*genFFq^2 + 130*genFFq + 146]
[   132*genFFq^5 + 56*genFFq^4 + 46*genFFq^3 + 63*genFFq^2 + 150*genFFq + 303]
[  61*genFFq^5 + 175*genFFq^4 + 48*genFFq^3 + 186*genFFq^2 + 305*genFFq + 106]

<359, 3>
[                                                                         240]
[ 350*genFFq^5 + 345*genFFq^4 + 278*genFFq^3 + 181*genFFq^2 + 118*genFFq + 64]
[ 235*genFFq^5 + 200*genFFq^4 + 269*genFFq^3 + 346*genFFq^2 + 78*genFFq + 122]
[  178*genFFq^5 + 237*genFFq^4 + 166*genFFq^3 + 90*genFFq^2 + 259*genFFq + 47]
[      40*genFFq^5 + 142*genFFq^4 + genFFq^3 + 113*genFFq^2 + 34*genFFq + 315]
[ 100*genFFq^5 + 194*genFFq^4 + 165*genFFq^3 + 88*genFFq^2 + 133*genFFq + 152]
[ 248*genFFq^5 + 306*genFFq^4 + 78*genFFq^3 + 198*genFFq^2 + 139*genFFq + 318]
[ 21*genFFq^5 + 272*genFFq^4 + 189*genFFq^3 + 176*genFFq^2 + 323*genFFq + 225]
[  24*genFFq^5 + 324*genFFq^4 + 284*genFFq^3 + 284*genFFq^2 + 148*genFFq + 85]

<419, 3>
[                                                                         240]
[161*genFFq^5 + 272*genFFq^4 + 277*genFFq^3 + 119*genFFq^2 + 175*genFFq + 228]
[  9*genFFq^5 + 102*genFFq^4 + 396*genFFq^3 + 393*genFFq^2 + 404*genFFq + 286]
[   48*genFFq^5 + 114*genFFq^4 + 68*genFFq^3 + 132*genFFq^2 + 41*genFFq + 223]
[ 17*genFFq^5 + 168*genFFq^4 + 367*genFFq^3 + 246*genFFq^2 + 141*genFFq + 194]
[    114*genFFq^5 + 216*genFFq^4 + 81*genFFq^3 + 4*genFFq^2 + 329*genFFq + 37]
[  253*genFFq^5 + 113*genFFq^4 + 354*genFFq^3 + 97*genFFq^2 + 244*genFFq + 91]
[ 97*genFFq^5 + 360*genFFq^4 + 231*genFFq^3 + 300*genFFq^2 + 336*genFFq + 113]
[  296*genFFq^5 + 101*genFFq^4 + 361*genFFq^3 + 22*genFFq^2 + 105*genFFq + 96]

<431, 1>
[          240]
[genFFq^126299]
[ genFFq^74486]
[ genFFq^72288]
[ genFFq^51851]
[ genFFq^74209]
[genFFq^146736]
[ genFFq^71147]
[ genFFq^46701]

<479, 3>
[                                                                         240]
[280*genFFq^5 + 158*genFFq^4 + 399*genFFq^3 + 332*genFFq^2 + 340*genFFq + 129]
[  95*genFFq^5 + 355*genFFq^4 + 83*genFFq^3 + 462*genFFq^2 + 348*genFFq + 296]
[   12*genFFq^5 + 85*genFFq^4 + 35*genFFq^3 + 398*genFFq^2 + 325*genFFq + 175]
[    39*genFFq^5 + 95*genFFq^4 + 395*genFFq^3 + 6*genFFq^2 + 310*genFFq + 227]
[ 431*genFFq^5 + 31*genFFq^4 + 355*genFFq^3 + 399*genFFq^2 + 295*genFFq + 386]
[  295*genFFq^5 + 475*genFFq^4 + 4*genFFq^3 + 353*genFFq^2 + 225*genFFq + 416]
[   56*genFFq^5 + 185*genFFq^4 + 368*genFFq^3 + 39*genFFq^2 + 87*genFFq + 446]
[   432*genFFq^5 + 93*genFFq^4 + 41*genFFq^3 + 97*genFFq^2 + 315*genFFq + 276]

<491, 3>
[                                                                         240]
[  294*genFFq^5 + 309*genFFq^4 + 64*genFFq^3 + 472*genFFq^2 + 66*genFFq + 197]
[ 36*genFFq^5 + 296*genFFq^4 + 221*genFFq^3 + 359*genFFq^2 + 271*genFFq + 460]
[ 334*genFFq^5 + 436*genFFq^4 + 438*genFFq^3 + 488*genFFq^2 + 61*genFFq + 259]
[  192*genFFq^5 + 313*genFFq^4 + 387*genFFq^3 + 334*genFFq^2 + 82*genFFq + 29]
[412*genFFq^5 + 191*genFFq^4 + 285*genFFq^3 + 154*genFFq^2 + 411*genFFq + 203]
[   336*genFFq^5 + 8*genFFq^4 + 74*genFFq^3 + 401*genFFq^2 + 229*genFFq + 145]
[201*genFFq^5 + 269*genFFq^4 + 152*genFFq^3 + 288*genFFq^2 + 324*genFFq + 298]
[   43*genFFq^5 + 4*genFFq^4 + 476*genFFq^3 + 469*genFFq^2 + 300*genFFq + 319]

<599, 3>
[                                                                         240]
[ 194*genFFq^5 + 116*genFFq^4 + 110*genFFq^3 + 62*genFFq^2 + 317*genFFq + 276]
[226*genFFq^5 + 171*genFFq^4 + 517*genFFq^3 + 476*genFFq^2 + 138*genFFq + 189]
[286*genFFq^5 + 407*genFFq^4 + 458*genFFq^3 + 204*genFFq^2 + 222*genFFq + 403]
[ 468*genFFq^5 + 182*genFFq^4 + 148*genFFq^3 + 221*genFFq^2 + 399*genFFq + 15]
[195*genFFq^5 + 561*genFFq^4 + 402*genFFq^3 + 141*genFFq^2 + 134*genFFq + 278]
[  72*genFFq^5 + 484*genFFq^4 + 63*genFFq^3 + 469*genFFq^2 + 257*genFFq + 569]
[309*genFFq^5 + 222*genFFq^4 + 395*genFFq^3 + 593*genFFq^2 + 575*genFFq + 132]
[178*genFFq^5 + 466*genFFq^4 + 279*genFFq^3 + 581*genFFq^2 + 327*genFFq + 132]

<659, 3>
[                                                                         240]
[ 432*genFFq^5 + 467*genFFq^4 + 36*genFFq^3 + 156*genFFq^2 + 528*genFFq + 333]
[ 597*genFFq^5 + 324*genFFq^4 + 504*genFFq^3 + 56*genFFq^2 + 336*genFFq + 611]
[ 127*genFFq^5 + 253*genFFq^4 + 642*genFFq^3 + 125*genFFq^2 + 74*genFFq + 462]
[ 449*genFFq^5 + 360*genFFq^4 + 123*genFFq^3 + 67*genFFq^2 + 350*genFFq + 250]
[  540*genFFq^5 + 140*genFFq^4 + 88*genFFq^3 + 225*genFFq^2 + 360*genFFq + 14]
[564*genFFq^5 + 198*genFFq^4 + 346*genFFq^3 + 168*genFFq^2 + 270*genFFq + 519]
[  653*genFFq^5 + 547*genFFq^4 + 641*genFFq^3 + 11*genFFq^2 + 197*genFFq + 15]
[  181*genFFq^5 + 195*genFFq^4 + 67*genFFq^3 + 378*genFFq^2 + 622*genFFq + 34]

<719, 3>
[                                                                         240]
[545*genFFq^5 + 285*genFFq^4 + 212*genFFq^3 + 455*genFFq^2 + 510*genFFq + 286]
[ 406*genFFq^5 + 413*genFFq^4 + 121*genFFq^3 + 601*genFFq^2 + 76*genFFq + 182]
[642*genFFq^5 + 560*genFFq^4 + 631*genFFq^3 + 503*genFFq^2 + 548*genFFq + 279]
[653*genFFq^5 + 480*genFFq^4 + 130*genFFq^3 + 123*genFFq^2 + 367*genFFq + 705]
[523*genFFq^5 + 368*genFFq^4 + 306*genFFq^3 + 615*genFFq^2 + 154*genFFq + 188]
[559*genFFq^5 + 510*genFFq^4 + 228*genFFq^3 + 625*genFFq^2 + 345*genFFq + 237]
[450*genFFq^5 + 453*genFFq^4 + 617*genFFq^3 + 534*genFFq^2 + 243*genFFq + 470]
[509*genFFq^5 + 657*genFFq^4 + 292*genFFq^3 + 222*genFFq^2 + 489*genFFq + 349]

<839, 3>
[                                                                         240]
[   4*genFFq^5 + 793*genFFq^4 + 225*genFFq^3 + 388*genFFq^2 + 86*genFFq + 653]
[ 652*genFFq^5 + 213*genFFq^4 + 348*genFFq^3 + 420*genFFq^2 + 535*genFFq + 29]
[190*genFFq^5 + 525*genFFq^4 + 190*genFFq^3 + 528*genFFq^2 + 104*genFFq + 759]
[425*genFFq^5 + 205*genFFq^4 + 773*genFFq^3 + 168*genFFq^2 + 522*genFFq + 337]
[348*genFFq^5 + 630*genFFq^4 + 743*genFFq^3 + 743*genFFq^2 + 339*genFFq + 796]
[  426*genFFq^5 + 277*genFFq^4 + 2*genFFq^3 + 625*genFFq^2 + 462*genFFq + 798]
[518*genFFq^5 + 266*genFFq^4 + 758*genFFq^3 + 301*genFFq^2 + 351*genFFq + 181]
[ 678*genFFq^5 + 835*genFFq^4 + 587*genFFq^3 + 515*genFFq^2 + 804*genFFq + 14]

<911, 3>
[                                                                         240]
[504*genFFq^5 + 336*genFFq^4 + 268*genFFq^3 + 647*genFFq^2 + 196*genFFq + 438]
[  352*genFFq^5 + 232*genFFq^4 + 40*genFFq^3 + 11*genFFq^2 + 185*genFFq + 228]
[ 688*genFFq^5 + 424*genFFq^4 + 862*genFFq^3 + 92*genFFq^2 + 789*genFFq + 623]
[ 771*genFFq^5 + 581*genFFq^4 + 645*genFFq^3 + 110*genFFq^2 + 523*genFFq + 79]
[754*genFFq^5 + 506*genFFq^4 + 547*genFFq^3 + 135*genFFq^2 + 280*genFFq + 161]
[  87*genFFq^5 + 31*genFFq^4 + 493*genFFq^3 + 272*genFFq^2 + 562*genFFq + 103]
[350*genFFq^5 + 872*genFFq^4 + 390*genFFq^3 + 829*genFFq^2 + 844*genFFq + 677]
[716*genFFq^5 + 173*genFFq^4 + 324*genFFq^3 + 765*genFFq^2 + 446*genFFq + 522]

<971, 1>
[          240]
[ genFFq^38258]
[genFFq^134097]
[genFFq^927936]
[ genFFq^39554]
[genFFq^404663]
[genFFq^926640]
[genFFq^441314]
[ genFFq^81451]

<1019, 3>
[240]
[550*genFFq^5 + 483*genFFq^4 + 973*genFFq^3 + 126*genFFq^2 + 367*genFFq + 586]
[361*genFFq^5 + 718*genFFq^4 + 847*genFFq^3 + 575*genFFq^2 + 197*genFFq + 231]
[543*genFFq^5 + 477*genFFq^4 + 243*genFFq^3 + 426*genFFq^2 + 271*genFFq + 128]
[167*genFFq^5 + 232*genFFq^4 + 858*genFFq^3 + 52*genFFq^2 + 776*genFFq + 201]
[421*genFFq^5 + 259*genFFq^4 + 476*genFFq^3 + 674*genFFq^2 + 491*genFFq + 204]
[649*genFFq^5 + 917*genFFq^4 + 202*genFFq^3 + 368*genFFq^2 + 307*genFFq + 780]
[591*genFFq^5 + 1004*genFFq^4 + 717*genFFq^3 + 106*genFFq^2 + 550*genFFq + 823]
[237*genFFq^5 + 42*genFFq^4 + 715*genFFq^3 + 789*genFFq^2 + 331*genFFq + 584]

<1031, 3>
[240]
[953*genFFq^5 + 730*genFFq^4 + 861*genFFq^3 + 959*genFFq^2 + 191*genFFq + 1022]
[980*genFFq^5 + 693*genFFq^4 + 180*genFFq^3 + 909*genFFq^2 + 841*genFFq + 414]
[337*genFFq^5 + 405*genFFq^4 + 1000*genFFq^3 + 929*genFFq^2 + 843*genFFq + 215]
[524*genFFq^5 + 431*genFFq^4 + 584*genFFq^3 + 566*genFFq^2 + 289*genFFq + 256]
[477*genFFq^5 + 153*genFFq^4 + 260*genFFq^3 + 798*genFFq^2 + 988*genFFq + 978]
[937*genFFq^5 + 388*genFFq^4 + 636*genFFq^3 + 334*genFFq^2 + 350*genFFq + 262]
[131*genFFq^5 + 678*genFFq^4 + 480*genFFq^3 + 145*genFFq^2 + 10*genFFq + 607]
[605*genFFq^5 + 185*genFFq^4 + 591*genFFq^3 + 355*genFFq^2 + 233*genFFq + 670]

<1091, 3>
[240]
[732*genFFq^5 + 1040*genFFq^4 + 200*genFFq^3 + 483*genFFq^2 + 1066*genFFq + 587]
[768*genFFq^5 + 328*genFFq^4 + 167*genFFq^3 + 40*genFFq^2 + 185*genFFq + 1044]
[148*genFFq^5 + 682*genFFq^4 + 151*genFFq^3 + 1085*genFFq^2 + 693*genFFq + 28]
[3*genFFq^5 + 778*genFFq^4 + 732*genFFq^3 + 721*genFFq^2 + 472*genFFq + 282]
[622*genFFq^5 + 331*genFFq^4 + 423*genFFq^3 + 811*genFFq^2 + 882*genFFq + 547]
[67*genFFq^5 + 972*genFFq^4 + 607*genFFq^3 + 987*genFFq^2 + 452*genFFq + 582]
[280*genFFq^5 + 358*genFFq^4 + 348*genFFq^3 + 521*genFFq^2 + 735*genFFq + 18]
[792*genFFq^5 + 432*genFFq^4 + 501*genFFq^3 + 240*genFFq^2 + 24*genFFq + 591]

<1151, 1>
[              240]
[ 201*genFFq + 805]
[ 408*genFFq + 650]
[ 960*genFFq + 373]
[ 525*genFFq + 444]
[ 553*genFFq + 835]
[484*genFFq + 1060]
[ 65*genFFq + 1056]
[ 190*genFFq + 817]

==> anc/_README_.txt <==
The format is <p,e> followed by a fiducial vector for the corresponding 
Gabor ETF over a finite field of order q^2, where q = p^e.

The element genFFq is a primitive element of the finite field.
